Efficient Modeling of Particle Transport through Aerosols in GEANT4

We present a geometry class for efficiently simulating particle transport through aerosols in GEANT4. It is demonstrated that aerosol granularity can strongly affect this transport and thus a generic aerosol model must respect this granularity, which the presented class achieves by modelling the aerosol as a collection of droplets. For large aerosols, this class is orders of magnitude quicker and less memory intensive than standard granularity-respecting methods to model aerosols in GEANT4. These gains are allowed by simpler voxelization optimization, by only populating droplets relevant to the transport, and by using droplet geometry to consider fewer droplets per calculation. The presented class allows differing aerosol bulk/droplet shape, droplets with structure, and spatially varying droplet position/rotation.

==> anc/fastAerosol/CMakeLists.txt <==
#----------------------------------------------------------------------------
# Setup the project
cmake_minimum_required(VERSION 2.6 FATAL_ERROR)
project(fastAerosol)

#----------------------------------------------------------------------------
# Find Geant4 package, activating all available UI and Vis drivers by default
# You can set WITH_GEANT4_UIVIS to OFF via the command line or ccmake/cmake-gui
# to build a batch mode only executable
#
option(WITH_GEANT4_UIVIS "Build example with Geant4 UI and Vis drivers" ON)
if(WITH_GEANT4_UIVIS)
  find_package(Geant4 REQUIRED ui_all vis_all)
else()
  find_package(Geant4 REQUIRED)
endif()

#----------------------------------------------------------------------------
# Setup Geant4 include directories and compile definitions
# Setup include directory for this project
#
include(${Geant4_USE_FILE})
include_directories(${PROJECT_SOURCE_DIR}/include)


#----------------------------------------------------------------------------
# Locate sources and headers for this project
# NB: headers are included so they will show up in IDEs
#
file(GLOB sources ${PROJECT_SOURCE_DIR}/src/*.cc)
file(GLOB headers ${PROJECT_SOURCE_DIR}/include/*.hh)

#----------------------------------------------------------------------------
# Add the executable, and link it to the Geant4 libraries
#
add_executable(fastAerosol fastAerosol.cc ${sources} ${headers})
target_link_libraries(fastAerosol ${Geant4_LIBRARIES})

#----------------------------------------------------------------------------
# Copy all scripts to the build directory, i.e. the directory in which we
# build fastAerosol. This is so that we can run the executable directly because it
# relies on these scripts being in the current working directory.
#
set(AEROSOL_SCRIPTS
  init_vis.mac
  vis.mac
  test.mac
  )

foreach(_script ${AEROSOL_SCRIPTS})
  configure_file(
    ${PROJECT_SOURCE_DIR}/${_script}
    ${PROJECT_BINARY_DIR}/${_script}
    COPYONLY
    )
endforeach()

#----------------------------------------------------------------------------
# Install the executable to 'bin' directory under CMAKE_INSTALL_PREFIX
#
install(TARGETS fastAerosol DESTINATION bin)




==> anc/fastAerosol/History <==
-------------------------------------------------------------------
-------------------------------------------------------------------

     =========================================================
 		      Geant4 - fastAerosol example
     =========================================================

                      Category History file
                      ---------------------

20.04.2020 - S. Guatelli; New Advanced Example: fastAerosol-V10-06-00.

            

==> anc/fastAerosol/README.txt <==
 =========================================================
 		      Geant4 - FastAerosol advanced example
 =========================================================

                             README
                      ---------------------
Authors:

Ara Knaian    : ara@nklabs.com
Nate MacFadden: natemacfadden@gmail.com
NK Labs, LLC (http://www.nklabs.com)

Related Publication:

MacFadden, N., Knaian, A., 2020, "Efficient Modeling of Particle
Transport through Aerosols in GEANT4", Manuscript in preparation.

----------------------

 Using the FastAerosol geometry classes, it is possible to efficiently
 and accurately simulate particle transport through aerosols containing
 billions of randomly-positioned droplets, using an ordinary workstation.
 This example demonstrates the use of these classes. It is based off
 exampleB1.

 1- GEOMETRY DEFINITION

   FADetectorConstruction builds a user-defined-shape aerosol of
   non-intersecting, arbitrarily-shaped droplets. The default
   bulk shape is a 500 x 500 x 5000 mm box centerred at the origin;
   the default droplet shape is a r = 1 mm sphere. Intersection checking
   for non-spherical droplets is performed with the droplet's bounding
   raidus. These droplets are randomly placed in the bulk.

   A 500 x 500 x 50 mm box-shaped aluminum detector is placed at
   (0,0,2625) mm so that particles shot along +Z from (0,0,-2612.5) mm
   travel through the aerosol before being captured in the detector.

   The background material is atmospheric air at an altitude of 14 km.
   The droplet material is liquid water. 

 2- AEROSOL MODELLING

   The example can be configured to allow modeling of the aerosol using 
   one of three methods, to allow for benchmarking and testing.
   The methods are (a) using the demonstrated FastAerosol class,
   (b) using a single low-density volume, and (c) using parameterized
   volumes. Alternating between these build methods can be done by
   setting one of "/geometry/fastAerosolCloud", "/geometry/smoothCloud",
   and "/geometry/parameterisedCloud" true for a, b, and c respectively.

   By default, FastAerosol dynamically populates droplets in the bulk
   as particles transport through it. This reduces memory consumption,
   especially when the number of primaries is small compared to the
   number of droplets. Pre-population is slower and uses more memory,
   but allows saving the droplet distribution over the full volume.
   Pre-population may be enabled using the "/geometery/prePopulate true"
   UI command. The example saves the droplet positions in files called
   "distribution_r???mm_n???mm-3.csv" where ??? denotes the droplet
   radius and number density respectively).

   User-specified distibution functions for droplet position and rotation
   may be specified for FastAerosol simulations. Examples of this can be
   found in lines 311-317 and 326-330 of FADetectorConstruction.cc.

   The example can be configured to model the aerosol using a
   G4PVParameterized object, instead of using FastAerosol object.
   This can be used to demonstrate that FastAerosol gives nearly
   identical transport results as parameterized geometery, but
   achieves order-of-magnitude performance gains.
   
   To build the aerosol as a G4PVParameterised object, a droplet
   distribution is required. The example is set up to use the droplet
   distribution automatically generated and saved by a previously-run
   pre-populated FastAerosol simulation, as this allows better comparison
   between the two classes. By default, the example looks for this
   distribution under the file name "distribution_r???mm_n???mm-3.csv",
   so the generated pre-populated FastAerosol distribution can be used
   by simply running a pre-populated FastAerosol simulation with the 
   same geometry before running the parameterised simulation.
   	
   For comparison, the example can also be run using a single volume
   containg air and water mixed together at the correct average density.
   For small-enough droplets, this works well. However, it becomes
   increasingly innacurate as the droplets appoach a critical size range,
   which is about r = 1 mm for the materials and energies used in this
   example. This demonstraties the need to model some aerosols at a
   droplet level for accurate physics results.

 2- PHYSICS LIST
 
   This example uses the QGSP_BIC physics list. A global step length
   limiter physics process is also included, because this can significantly
   speed up calculations using FastAerosol when particle trajectories 
   curve due to the application of fields.
   
 3- ACTION INITALIZATION

    Nothing special.

 4- PRIMARY GENERATOR
  
   Particles are shot from (0,0,-2612.5) mm with a spread in X and Y of
   +/-55 mm with momentum in the +z direction. The example shoots 50 MeV
   protons by default.

 5- DETECTOR RESPONSE

   Scoring is done with a scoring grid, to allow histograms of the energy
   deposited to allow comparison of the results between geometry modeling
   methods. 

 6- SAMPLE EVALUATION

   It is recommended to run the test.mac script for a test/sample
   evaluation. This will simulate the transport of 100 protons (50 MeV)
   through an aerosol. The default bulk shape is "box"; other allowed
   shapes are "ellipsoid", "cylinder", and "pipe". All shapes are aligned
   along the z axis and maximally sized to fit in the 500 x 500 x 5000 mm
   bounding box. 

   By default, droplets are dynamically populated in the aerosol. One
   can populate all droplets at the beginning of the simulation by
   setting prePopulate to true. This saves the generated distribution
   of droplet centers. One can also run the same experiment, except
   modelling the aerosol as a parameterised solid, by setting
   parameterisedCloud to true and FastAerosolCloud to false. This
   requires a distribution of droplet centers; the one generated by a
   pre-opulated FastAerosol simulation automatically works. One can
   also simulate the cloud as a single average-density object by setting
   FastAerosolCloud and parameterisedCloud to false and smoothCloud to
   true.

 7 - OUTPUT

   The energy deposited into the aluminum detector by any particles is
   measured with command line scoring by a 20 x 20 x 1 scoring grid
   and saved via "/score/dumpQuantityToFile" as a csv file named
   "eDep_FastAerosol_r1p0mm_n1E-3p7mm-3_bulkbox_dropletsphere.csv"
   for the default aerosol build parameters.

   The GNU program "/usr/bin/time" may be used measure the simulation
   time and memory load. If simulating a pre-populated FastAerosol cloud,
   the time to populate the cloud is printed at population time in the
   program. This population time is also saved as
   "popTime_r???mm_n???mm-3.csv".

   The distribution of droplet centers is saved as
   "distribution_r???mm_n???mm-3.csv" where each row of this csv file
   corresponds to a droplet with the 1st, 2nd, and 3rd columns
   corresponding the the x, y, and z position of it's center respectively.
   
8 - HOW TO RUN THE EXAMPLE
    Batch mode: fastAerosol test.mac
    Interactive mode: fastAerosol (init_vis.mac is executed to set-up visualisation)
     
   

==> anc/fastAerosol/fastAerosol.cc <==
//
// ********************************************************************
// * License and Disclaimer                                           *
// *                                                                  *
// * The  Geant4 software  is  copyright of the Copyright Holders  of *
// * the Geant4 Collaboration.  It is provided  under  the terms  and *
// * conditions of the Geant4 Software License,  included in the file *
// * LICENSE and available at  http://cern.ch/geant4/license .  These *
// * include a list of copyright holders.                             *
// *                                                                  *
// * Neither the authors of this software system, nor their employing *
// * institutes,nor the agencies providing financial support for this *
// * work  make  any representation or  warranty, express or implied, *
// * regarding  this  software system or assume any liability for its *
// * use.  Please see the license in the file  LICENSE  and URL above *
// * for the full disclaimer and the limitation of liability.         *
// *                                                                  *
// * This  code  implementation is the result of  the  scientific and *
// * technical work of the GEANT4 collaboration.                      *
// * By using,  copying,  modifying or  distributing the software (or *
// * any work based  on the software)  you  agree  to acknowledge its *
// * use  in  resulting  scientific  publications,  and indicate your *
// * acceptance of all terms of the Geant4 Software license.          *
// ********************************************************************
//
// (adapted from exampleB1)
// Author: A.Knaian (ara@nklabs.com), N.MacFadden (natemacfadden@gmail.com)


#include "G4MTRunManager.hh"
#include "G4RunManager.hh"

#include "G4UImanager.hh"
#include "G4ScoringManager.hh"

#include "G4VisExecutive.hh"
#include "G4UIExecutive.hh"

#include "Randomize.hh"

#include "QGSP_BIC.hh"
#include "G4StepLimiterPhysics.hh"

#include "FADetectorConstruction.hh"
#include "FAActionInitialization.hh"

int main(int argc,char** argv)
{
// Construct the default run manager
#ifdef G4MULTITHREADED
  G4MTRunManager* runManager = new G4MTRunManager;
#else
  G4RunManager* runManager = new G4RunManager;
#endif

	// Detect interactive mode (if no arguments) and define UI session
	//
	G4UIExecutive* ui = 0;
	if ( argc == 1 ) {
		ui = new G4UIExecutive(argc, argv);
	}

	// Choose the random engine
	//
	CLHEP::RanecuEngine* randomEngine = new CLHEP::RanecuEngine;
	G4Random::setTheEngine(randomEngine);

	// Set mandatory initialization classes
	//
	//G4ScoringManager* scoringManager =
   G4ScoringManager::GetScoringManager();

	// Detector construction initialization
	runManager->SetUserInitialization(new DetectorConstruction());

	// Physics list
	G4VModularPhysicsList* physicsList = new QGSP_BIC;
	physicsList->SetVerboseLevel(1);

	// Physics list - step limiter
	G4StepLimiterPhysics* stepLimiter = new G4StepLimiterPhysics;
	stepLimiter->SetApplyToAll(true);	// apply step limit to all particles. Default we set limit to DBL_MAX
	physicsList->RegisterPhysics(stepLimiter);

	// Physics list initialization
	runManager->SetUserInitialization(physicsList);
		
	// User action initialization
	runManager->SetUserInitialization(new ActionInitialization());
	
	// Initialize visualization
	//
	G4VisManager* visManager = new G4VisExecutive;
	// G4VisExecutive can take a verbosity argument - see /vis/verbose guidance.
	// G4VisManager* visManager = new G4VisExecutive("Quiet");
	visManager->Initialize();

	// Get the pointer to the User Interface manager
	G4UImanager* UImanager = G4UImanager::GetUIpointer();

	// Process macro or start UI session
	//
	if ( ! ui ) { 
		// batch mode
		G4String command = "/control/execute ";
		G4String fileName = argv[1];
		UImanager->ApplyCommand(command+fileName);
	}
	else { 
		// interactive mode
		UImanager->ApplyCommand("/control/execute init_vis.mac");
		ui->SessionStart();
		delete ui;
	}

	// Job termination
	// Free the store: user actions, physics_list and detector_description are
	// owned and deleted by the run manager, so they should not be deleted 
	// in the main() program !
	
	delete randomEngine;
	delete visManager;
	delete runManager;
	//delete scoringManager;
}



==> anc/fastAerosol/include/FAActionInitialization.hh <==
//
// ********************************************************************
// * License and Disclaimer                                           *
// *                                                                  *
// * The  Geant4 software  is  copyright of the Copyright Holders  of *
// * the Geant4 Collaboration.  It is provided  under  the terms  and *
// * conditions of the Geant4 Software License,  included in the file *
// * LICENSE and available at  http://cern.ch/geant4/license .  These *
// * include a list of copyright holders.                             *
// *                                                                  *
// * Neither the authors of this software system, nor their employing *
// * institutes,nor the agencies providing financial support for this *
// * work  make  any representation or  warranty, express or implied, *
// * regarding  this  software system or assume any liability for its *
// * use.  Please see the license in the file  LICENSE  and URL above *
// * for the full disclaimer and the limitation of liability.         *
// *                                                                  *
// * This  code  implementation is the result of  the  scientific and *
// * technical work of the GEANT4 collaboration.                      *
// * By using,  copying,  modifying or  distributing the software (or *
// * any work based  on the software)  you  agree  to acknowledge its *
// * use  in  resulting  scientific  publications,  and indicate your *
// * acceptance of all terms of the Geant4 Software license.          *
// ********************************************************************
//

// (copied from B1ActionInitialization)

#ifndef ActionInitialization_h
#define ActionInitialization_h 1

#include "G4VUserActionInitialization.hh"

/// Action initialization class.

class ActionInitialization : public G4VUserActionInitialization
{
  public:
    ActionInitialization();
    virtual ~ActionInitialization();

    virtual void BuildForMaster() const;
    virtual void Build() const;
};

#endif

    


==> anc/fastAerosol/include/FACloudParameterisation.hh <==
//
// ********************************************************************
// * License and Disclaimer                                           *
// *                                                                  *
// * The  Geant4 software  is  copyright of the Copyright Holders  of *
// * the Geant4 Collaboration.  It is provided  under  the terms  and *
// * conditions of the Geant4 Software License,  included in the file *
// * LICENSE and available at  http://cern.ch/geant4/license .  These *
// * include a list of copyright holders.                             *
// *                                                                  *
// * Neither the authors of this software system, nor their employing *
// * institutes,nor the agencies providing financial support for this *
// * work  make  any representation or  warranty, express or implied, *
// * regarding  this  software system or assume any liability for its *
// * use.  Please see the license in the file  LICENSE  and URL above *
// * for the full disclaimer and the limitation of liability.         *
// *                                                                  *
// * This  code  implementation is the result of  the  scientific and *
// * technical work of the GEANT4 collaboration.                      *
// * By using,  copying,  modifying or  distributing the software (or *
// * any work based  on the software)  you  agree  to acknowledge its *
// * use  in  resulting  scientific  publications,  and indicate your *
// * acceptance of all terms of the Geant4 Software license.          *
// ********************************************************************
//

// (adapted from B2bChamberParameterisation)
// Author: A.Knaian (ara@nklabs.com), N.MacFadden (natemacfadden@gmail.com)

#ifndef CloudParameterisation_h
#define CloudParameterisation_h 1

#include "globals.hh"
#include "G4VPVParameterisation.hh"
#include "G4ThreeVector.hh"
#include <vector>

class G4VPhysicalVolume;
class G4Box;

// Dummy declarations to get rid of warnings ...
class G4Trd;
class G4Trap;
class G4Cons;
class G4Orb;
class G4Sphere;
class G4Ellipsoid;
class G4Torus;
class G4Para;
class G4Hype;
class G4Tubs;
class G4Polycone;
class G4Polyhedra;

class CloudParameterisation : public G4VPVParameterisation
{ 
  public:
  
    CloudParameterisation(const std::vector<G4ThreeVector>& positions);

    virtual ~CloudParameterisation();
   
    void ComputeTransformation (const G4int copyNo,
                                G4VPhysicalVolume* physVol) const;

    void ComputeDimensions (G4Box&,const G4int,
                            const G4VPhysicalVolume*) const {}
    void ComputeDimensions (G4Trd&,const G4int,
                            const G4VPhysicalVolume*) const {}
    void ComputeDimensions (G4Trap&,const G4int,
                            const G4VPhysicalVolume*) const {}
    void ComputeDimensions (G4Cons&,const G4int,
                            const G4VPhysicalVolume*) const {}
    void ComputeDimensions (G4Tubs&,const G4int,
                            const G4VPhysicalVolume*) const {}
    void ComputeDimensions (G4Orb&,const G4int,
                            const G4VPhysicalVolume*) const {}
    void ComputeDimensions (G4Ellipsoid&,const G4int,
                            const G4VPhysicalVolume*) const {}
    void ComputeDimensions (G4Torus&,const G4int,
                            const G4VPhysicalVolume*) const {}
    void ComputeDimensions (G4Para&,const G4int,
                            const G4VPhysicalVolume*) const {}
    void ComputeDimensions (G4Hype&,const G4int,
                            const G4VPhysicalVolume*) const {}
    void ComputeDimensions (G4Polycone&,const G4int,
                            const G4VPhysicalVolume*) const {}
    void ComputeDimensions (G4Polyhedra&,const G4int,
                            const G4VPhysicalVolume*) const {}
    void ComputeDimensions (G4Sphere&,const G4int,
                            const G4VPhysicalVolume*) const {}
  private:

    std::vector<G4ThreeVector> fPositions;
};

#endif


==> anc/fastAerosol/include/FADetectorConstruction.hh <==
//
// ********************************************************************
// * License and Disclaimer                                           *
// *                                                                  *
// * The  Geant4 software  is  copyright of the Copyright Holders  of *
// * the Geant4 Collaboration.  It is provided  under  the terms  and *
// * conditions of the Geant4 Software License,  included in the file *
// * LICENSE and available at  http://cern.ch/geant4/license .  These *
// * include a list of copyright holders.                             *
// *                                                                  *
// * Neither the authors of this software system, nor their employing *
// * institutes,nor the agencies providing financial support for this *
// * work  make  any representation or  warranty, express or implied, *
// * regarding  this  software system or assume any liability for its *
// * use.  Please see the license in the file  LICENSE  and URL above *
// * for the full disclaimer and the limitation of liability.         *
// *                                                                  *
// * This  code  implementation is the result of  the  scientific and *
// * technical work of the GEANT4 collaboration.                      *
// * By using,  copying,  modifying or  distributing the software (or *
// * any work based  on the software)  you  agree  to acknowledge its *
// * use  in  resulting  scientific  publications,  and indicate your *
// * acceptance of all terms of the Geant4 Software license.          *
// ********************************************************************
//

// (adapted from B1DetectorConstruction)
// Author: A.Knaian (ara@nklabs.com), N.MacFadden (natemacfadden@gmail.com)

#ifndef DetectorConstruction_h
#define DetectorConstruction_h 1

#include "G4VUserDetectorConstruction.hh"
#include "globals.hh"

#include "FastAerosol.hh"

#include "G4UserLimits.hh"

class G4VPhysicalVolume;
class G4LogicalVolume;
class DetectorConstructionMessenger;

/// Detector construction class to define materials and geometry.

class DetectorConstruction : public G4VUserDetectorConstruction
{
  public:
	DetectorConstruction();
	virtual ~DetectorConstruction();

	virtual G4VPhysicalVolume* Construct();
	
	G4LogicalVolume* GetScoringVolume() const { return fScoringVolume; }

	// Physics
	G4double fStepLim = DBL_MAX;			// global step limit
	G4UserLimits* fStepLimits;			// physics implementation of limit

	// Cloud build choice
	G4bool fFastAerosolCloud = false;
	G4bool fParameterisedCloud = false;
	G4bool fSmoothCloud = false;

	// Cloud droplet details
	G4double fDropletR = 1;

	// FastAerosol cloud details
	FastAerosol* fCloud = NULL;				// the cloud bulk and droplet positions
	G4bool fPrePopulate = false;			// whether to pre-load droplet positions (true) or not (false)
	G4double fDropletNumDens = 0;			// number density of droplets
	G4double fMinSpacing = 0.0;				// minimum spacing between droplets
	int fCloudSeed = 0;						// random seed dictating droplet distribution

	// parameterised cloud details
	G4double fSmartless = 2.0;				// control the 'fSmartless' property of parameterised solid. Roughly how many voxels the volume is split into for geometry optimization

	G4String fCloudShapeStr = "box";		// cloud bulk shape
	G4String fDropletShapeStr = "sphere";	// droplet shape

	G4VSolid* fCloudShape;					// actual cloud bulk shape
	G4VSolid* fDropletShape;				// actual droplet solid

  protected:
	G4LogicalVolume*  fScoringVolume;

  private:
	DetectorConstructionMessenger* fMessenger;
};

#endif



==> anc/fastAerosol/include/FADetectorConstructionMessenger.hh <==
//
// ********************************************************************
// * License and Disclaimer                                           *
// *                                                                  *
// * The  Geant4 software  is  copyright of the Copyright Holders  of *
// * the Geant4 Collaboration.  It is provided  under  the terms  and *
// * conditions of the Geant4 Software License,  included in the file *
// * LICENSE and available at  http://cern.ch/geant4/license .  These *
// * include a list of copyright holders.                             *
// *                                                                  *
// * Neither the authors of this software system, nor their employing *
// * institutes,nor the agencies providing financial support for this *
// * work  make  any representation or  warranty, express or implied, *
// * regarding  this  software system or assume any liability for its *
// * use.  Please see the license in the file  LICENSE  and URL above *
// * for the full disclaimer and the limitation of liability.         *
// *                                                                  *
// * This  code  implementation is the result of  the  scientific and *
// * technical work of the GEANT4 collaboration.                      *
// * By using,  copying,  modifying or  distributing the software (or *
// * any work based  on the software)  you  agree  to acknowledge its *
// * use  in  resulting  scientific  publications,  and indicate your *
// * acceptance of all terms of the Geant4 Software license.          *
// ********************************************************************
//

// (adapted from B2aDetectorMessenger)
// Author: A.Knaian (ara@nklabs.com), N.MacFadden (natemacfadden@gmail.com)

#ifndef DetectorConstructionMessenger_h
#define DetectorConstructionMessenger_h 1

#include "G4UImessenger.hh"

class G4UIdirectory;
class G4UIcmdWithAnInteger;
class G4UIcmdWithADoubleAndUnit;
class G4UIcmdWithoutParameter;
class G4UIcmdWithADouble;
class G4UIcmdWithABool;
class G4UIcmdWithAString;
class DetectorConstruction;

class DetectorConstructionMessenger: public G4UImessenger
{
	public:
		DetectorConstructionMessenger(DetectorConstruction* detectorIn);
		virtual ~DetectorConstructionMessenger();
		virtual void SetNewValue(G4UIcommand*, G4String);

	private:
		DetectorConstruction* 		fDetector;

		G4UIdirectory*				fGeometryDirectory;

		G4UIcmdWithADoubleAndUnit*	fStepLimCmd;

		G4UIcmdWithADoubleAndUnit*	fDropletRCmd;
		G4UIcmdWithADouble*			fDropletNumDensCmd;

		G4UIcmdWithABool*			fFastAerosolCloudCmd;
		G4UIcmdWithABool*			fParameterisedCloudCmd;
		G4UIcmdWithABool*			fSmoothCloudCmd;

		G4UIcmdWithAString*			fCloudShapeCmd;
		G4UIcmdWithAString*			fDropletShapeCmd;

		G4UIcmdWithABool*			fPrePopulateCmd;

		G4UIcmdWithADoubleAndUnit*	fMinSpacingCmd;

		G4UIcmdWithADouble*			fSmartlessCmd;

		G4UIcmdWithAnInteger*		fCloudSeedCmd;
};

#endif


==> anc/fastAerosol/include/FAEventAction.hh <==
//
// ********************************************************************
// * License and Disclaimer                                           *
// *                                                                  *
// * The  Geant4 software  is  copyright of the Copyright Holders  of *
// * the Geant4 Collaboration.  It is provided  under  the terms  and *
// * conditions of the Geant4 Software License,  included in the file *
// * LICENSE and available at  http://cern.ch/geant4/license .  These *
// * include a list of copyright holders.                             *
// *                                                                  *
// * Neither the authors of this software system, nor their employing *
// * institutes,nor the agencies providing financial support for this *
// * work  make  any representation or  warranty, express or implied, *
// * regarding  this  software system or assume any liability for its *
// * use.  Please see the license in the file  LICENSE  and URL above *
// * for the full disclaimer and the limitation of liability.         *
// *                                                                  *
// * This  code  implementation is the result of  the  scientific and *
// * technical work of the GEANT4 collaboration.                      *
// * By using,  copying,  modifying or  distributing the software (or *
// * any work based  on the software)  you  agree  to acknowledge its *
// * use  in  resulting  scientific  publications,  and indicate your *
// * acceptance of all terms of the Geant4 Software license.          *
// ********************************************************************
//

// (copied from B1EventAction)

#ifndef EventAction_h
#define EventAction_h 1

#include "G4UserEventAction.hh"
#include "globals.hh"

class RunAction;

/// Event action class
///

class EventAction : public G4UserEventAction
{
  public:
    EventAction(RunAction* runAction);
    virtual ~EventAction();

    virtual void BeginOfEventAction(const G4Event* event);
    virtual void EndOfEventAction(const G4Event* event);

    void AddEdep(G4double edep) { fEdep += edep; }

  private:
    RunAction* fRunAction;
    G4double     fEdep;
};

#endif

    


==> anc/fastAerosol/include/FAPrimaryGeneratorAction.hh <==
//
// ********************************************************************
// * License and Disclaimer                                           *
// *                                                                  *
// * The  Geant4 software  is  copyright of the Copyright Holders  of *
// * the Geant4 Collaboration.  It is provided  under  the terms  and *
// * conditions of the Geant4 Software License,  included in the file *
// * LICENSE and available at  http://cern.ch/geant4/license .  These *
// * include a list of copyright holders.                             *
// *                                                                  *
// * Neither the authors of this software system, nor their employing *
// * institutes,nor the agencies providing financial support for this *
// * work  make  any representation or  warranty, express or implied, *
// * regarding  this  software system or assume any liability for its *
// * use.  Please see the license in the file  LICENSE  and URL above *
// * for the full disclaimer and the limitation of liability.         *
// *                                                                  *
// * This  code  implementation is the result of  the  scientific and *
// * technical work of the GEANT4 collaboration.                      *
// * By using,  copying,  modifying or  distributing the software (or *
// * any work based  on the software)  you  agree  to acknowledge its *
// * use  in  resulting  scientific  publications,  and indicate your *
// * acceptance of all terms of the Geant4 Software license.          *
// ********************************************************************
//

// (adapted from B1PrimaryGeneratorAction)
// Author: A.Knaian (ara@nklabs.com), N.MacFadden (natemacfadden@gmail.com)

#ifndef PrimaryGeneratorAction_h
#define PrimaryGeneratorAction_h 1

#include "G4VUserPrimaryGeneratorAction.hh"
#include "G4ParticleGun.hh"
#include "globals.hh"

class G4ParticleGun;
class G4Event;
class G4Box;

class PrimaryGeneratorAction : public G4VUserPrimaryGeneratorAction
{
	public:
		PrimaryGeneratorAction();    
		virtual ~PrimaryGeneratorAction();

		// method from the base class
		virtual void GeneratePrimaries(G4Event*);         

		// method to access particle gun
		const G4ParticleGun* GetParticleGun() const { return fParticleGun; }

	private:
		G4ParticleGun*  fParticleGun;
		G4Box* fWorldBox;
};

#endif


==> anc/fastAerosol/include/FARunAction.hh <==
//
// ********************************************************************
// * License and Disclaimer                                           *
// *                                                                  *
// * The  Geant4 software  is  copyright of the Copyright Holders  of *
// * the Geant4 Collaboration.  It is provided  under  the terms  and *
// * conditions of the Geant4 Software License,  included in the file *
// * LICENSE and available at  http://cern.ch/geant4/license .  These *
// * include a list of copyright holders.                             *
// *                                                                  *
// * Neither the authors of this software system, nor their employing *
// * institutes,nor the agencies providing financial support for this *
// * work  make  any representation or  warranty, express or implied, *
// * regarding  this  software system or assume any liability for its *
// * use.  Please see the license in the file  LICENSE  and URL above *
// * for the full disclaimer and the limitation of liability.         *
// *                                                                  *
// * This  code  implementation is the result of  the  scientific and *
// * technical work of the GEANT4 collaboration.                      *
// * By using,  copying,  modifying or  distributing the software (or *
// * any work based  on the software)  you  agree  to acknowledge its *
// * use  in  resulting  scientific  publications,  and indicate your *
// * acceptance of all terms of the Geant4 Software license.          *
// ********************************************************************
//

// (copied from B1RunAction)

#ifndef RunAction_h
#define RunAction_h 1

#include "G4UserRunAction.hh"
#include "G4Accumulable.hh"
#include "globals.hh"

class G4Run;

/// Run action class
///
/// In EndOfRunAction(), it calculates the dose in the selected volume 
/// from the energy deposit accumulated via stepping and event actions.
/// The computed dose is then printed on the screen.

class RunAction : public G4UserRunAction
{
  public:
    RunAction();
    virtual ~RunAction();

    // virtual G4Run* GenerateRun();
    virtual void BeginOfRunAction(const G4Run*);
    virtual void   EndOfRunAction(const G4Run*);

    void AddEdep (G4double edep); 

  private:
    G4Accumulable<G4double> fEdep;
    G4Accumulable<G4double> fEdep2;
};

#endif



==> anc/fastAerosol/include/FASteppingAction.hh <==
//
// ********************************************************************
// * License and Disclaimer                                           *
// *                                                                  *
// * The  Geant4 software  is  copyright of the Copyright Holders  of *
// * the Geant4 Collaboration.  It is provided  under  the terms  and *
// * conditions of the Geant4 Software License,  included in the file *
// * LICENSE and available at  http://cern.ch/geant4/license .  These *
// * include a list of copyright holders.                             *
// *                                                                  *
// * Neither the authors of this software system, nor their employing *
// * institutes,nor the agencies providing financial support for this *
// * work  make  any representation or  warranty, express or implied, *
// * regarding  this  software system or assume any liability for its *
// * use.  Please see the license in the file  LICENSE  and URL above *
// * for the full disclaimer and the limitation of liability.         *
// *                                                                  *
// * This  code  implementation is the result of  the  scientific and *
// * technical work of the GEANT4 collaboration.                      *
// * By using,  copying,  modifying or  distributing the software (or *
// * any work based  on the software)  you  agree  to acknowledge its *
// * use  in  resulting  scientific  publications,  and indicate your *
// * acceptance of all terms of the Geant4 Software license.          *
// ********************************************************************
//

// (copied from B1SteppingAction)

#ifndef SteppingAction_h
#define SteppingAction_h 1

#include "G4UserSteppingAction.hh"
#include "globals.hh"

class EventAction;

class G4LogicalVolume;

/// Stepping action class
/// 

class SteppingAction : public G4UserSteppingAction
{
  public:
    SteppingAction(EventAction* eventAction);
    virtual ~SteppingAction();

    // method from the base class
    virtual void UserSteppingAction(const G4Step*);

  private:
    EventAction*  fEventAction;
    G4LogicalVolume* fScoringVolume;
};

#endif


==> anc/fastAerosol/include/FastAerosol.hh <==
//
// ********************************************************************
// * License and Disclaimer                                           *
// *                                                                  *
// * The  Geant4 software  is  copyright of the Copyright Holders  of *
// * the Geant4 Collaboration.  It is provided  under  the terms  and *
// * conditions of the Geant4 Software License,  included in the file *
// * LICENSE and available at  http://cern.ch/geant4/license .  These *
// * include a list of copyright holders.                             *
// *                                                                  *
// * Neither the authors of this software system, nor their employing *
// * institutes,nor the agencies providing financial support for this *
// * work  make  any representation or  warranty, express or implied, *
// * regarding  this  software system or assume any liability for its *
// * use.  Please see the license in the file  LICENSE  and URL above *
// * for the full disclaimer and the limitation of liability.         *
// *                                                                  *
// * This  code  implementation is the result of  the  scientific and *
// * technical work of the GEANT4 collaboration.                      *
// * By using,  copying,  modifying or  distributing the software (or *
// * any work based  on the software)  you  agree  to acknowledge its *
// * use  in  resulting  scientific  publications,  and indicate your *
// * acceptance of all terms of the Geant4 Software license.          *
// ********************************************************************
//

// --------------------------------------------------------------------
// GEANT 4 class header file
//
// 
// FastAerosol
//
// Class description:
//
//   A FastAerosol is a collection of points in a voxelized 
//   arbitrarily-shaped volume with methods implementing population of
//   grids/voxels and for efficiently finding the nearest point.
//
// Author: A.Knaian (ara@nklabs.com), N.MacFadden (natemacfadden@gmail.com)
// --------------------------------------------------------------------

#ifndef FastAerosol_h
#define FastAerosol_h

#include "globals.hh"
#include "Randomize.hh"
#include "G4ThreeVector.hh"
#include "G4VSolid.hh"

// rotations and number density distribution
#include <functional>
#include "G4RotationMatrix.hh"
#include <atomic>

//using namespace std;

class FastAerosol {
	public:
		// Constructor; creates a random cloud of droplets
		FastAerosol(const G4String& pName, G4VSolid* pCloud,
					   G4double pR, G4double pMinD, G4double pAvgNumDens, G4double pdR,
					   std::function<G4double (G4ThreeVector)> pNumDensDistribution);

		FastAerosol(const G4String& pName, G4VSolid* pCloud,
					G4double pR, G4double pMinD, G4double pNumDens, G4double pdR);

		FastAerosol(const G4String& pName, G4VSolid* pCloud,
					G4double pR, G4double pMinD, G4double pNumDens);
		
		// Destructor; frees memory
		~FastAerosol();

		// Populate all grids. Otherwise, they are populated on-the-fly
		void PopulateAllGrids();

		// Save locations of droplets to a file for visualization/analysis purposes
		void SaveToFile(const char *filename);

		// Get absolutely nearest droplet - must be public as FastAerosolSolid uses it
		bool GetNearestDroplet(const G4ThreeVector &p, G4ThreeVector &center, G4double &closestDistance, G4double stepLim, G4VSolid* droplet, std::function<G4RotationMatrix (G4ThreeVector)> rotation);
		
		// Get nearest droplet along a vector - must be public as FastAerosolSolid uses it
		bool GetNearestDroplet(const G4ThreeVector &p, const G4ThreeVector &v, G4ThreeVector &center, G4double &closestDistance, G4double stepLim, G4VSolid* droplet, std::function<G4RotationMatrix (G4ThreeVector)> rotation);

		// ======
		// Inline
		// ======
		// Input quantities
		inline G4String GetName() const;		// aerosol name
		inline G4VSolid* GetBulk() const;		// bulk shape
		inline G4double GetRadius() const;		// droplet radius
		inline G4double GetAvgNumDens() const;	// droplet number density
		//inline G4double GetPitch() const;		// grid pitch

		inline G4int GetNumDroplets() const;	// in case the absolute number is more relevant than density

		// Bulk quantities
		inline G4double GetXHalfLength() const;
		inline G4double GetYHalfLength() const;
		inline G4double GetZHalfLength() const;
		inline void GetBoundingLimits(G4ThreeVector &pMin, G4ThreeVector &pMax) const;
		inline G4double GetCubicVolume() const;

		inline G4double DistanceToCloud(const G4ThreeVector &p);
		inline G4double DistanceToCloud(const G4ThreeVector &p, const G4ThreeVector &v);

		// Misc getters and setters
		inline long GetSeed();
		inline void SetSeed(long seed);

		inline G4int GetNumPlacementTries();
		inline void SetNumPlacementTries(G4int numTries);

		inline G4int GetPreSphereR();
		inline void SetPreSphereR(G4int fPreSphereRIn);

		inline std::function<G4double (G4ThreeVector)> GetDistribution(); // the droplet number density distribution

		inline G4double GetDropletsPerVoxel();
		inline void SetDropletsPerVoxel(G4double newDropletsPerVoxel);

		// Printing diagnostic tool
		inline void PrintPopulationReport();
		
	private:
		G4double kCarTolerance;

		// Parameters, set in constructor
		G4String fName;

		G4VSolid* fCloud;					// Solid volume of the cloud
		G4double fDx, fDy, fDz;				// Half widths

		G4double fR;						// Bounding radius of each droplet
		G4double fR2;						// Bounding radius squared of each droplet

		G4double fdR;						// Uncertainty in DistanceToIn droplet when just using knowledge of droplet center

		G4double fMinD;						// Minimum distance allowed between faces of droplets when constructing random array of droplets

		std::function<G4double (G4ThreeVector)> fDistribution;
		G4double fAvgNumDens;				// Average droplet number density
		long int fNumDroplets = 0;			// Number of droplets that have been created

		G4double fGridPitch;				// Pitch of collision detection grid.  Must be greater than diameter of droplets for correctness of collision detection.

		// Ramdom engine
		CLHEP::HepJamesRandom fCloudEngine;
		long fSeed = 0;						// Global random seed

		G4double fDropletsPerVoxel = 4.0;	// Expected number of droplets per voxel

		// How far the voxel center must be inside the bulk order for there to be no risk of placing a droplet outside
		G4double fEdgeDistance;

		// Grid variables
		std::vector<std::vector<G4ThreeVector>> fGrid;// Grid of lists of inidices to grid points, used for fast collsion checking
		std::vector<G4double> fGridMean;			// Array listing mean count for each voxel
		std::atomic<bool> *fGridValid;		// Array listing validity of each grid. uses atomic variables

		G4int fNx, fNy, fNz;				// Number of x, y, and z elements in fGrid
		G4int fNxy;							// Cached fNx*fNy
		long int fNumGridCells;				// Cached fNx*fNy*fNz


		G4double fCollisionLimit2;			// Threshold distance squared when checking for collsion
		G4int fNumNewPointTries = 100;		// How many times we try to place droplets
		G4double fMaxDropPercent = 1.0;		// The maximal percentage of skipped droplets before crashing0
		G4int fMaxDropCount;				// The maximal number of skipped droplets before crashing
		G4int fNumDropped = 0;				// Number of skipped droplets due to collisions/out of bulk placement

		G4int fNumCollisions = 0;			// How many collisions occured when attempting to place

		// Droplet search variables
		G4int fVectorSearchRadius;			// maximum vector search radius

		// Droplet placement functions
		// ===========================
		void InitializeGrid();

		G4bool FindNewPoint(G4bool edgeVoxel, G4double dX, G4double dY, G4double dZ, G4double minX, G4double minY, G4double minZ, G4ThreeVector &foundVec);

		G4double VoxelOverlap(G4ThreeVector voxelCenter, G4int nStat, G4double epsilon);

		bool CheckCollision(G4double x, G4double y, G4double z);
		bool CheckCollisionInsideGrid(G4double x, G4double y, G4double z, unsigned int xi, unsigned int yi, unsigned int zi);
		bool CheckCollisionWithDroplet(G4double x, G4double y, G4double z, G4ThreeVector p);

		// Droplet distance functions
		// ==========================
		void SearchSphere(G4int searchRad, G4double &minDistance, std::vector<G4ThreeVector> &candidates, std::vector<G4double> &distances2, G4int xGrid, G4int yGrid, G4int zGrid, const G4ThreeVector &p);
		void GetNearestDropletInsideRegion(G4double &minDistance, G4ThreeVector &center, int xGrid, int yGrid, int zGrid, int xWidth, int yWidth, int zWidth, const G4ThreeVector &p, const G4ThreeVector &v, G4VSolid* droplet, std::function<G4RotationMatrix (G4ThreeVector)> rotation);
		void GetNearestDropletInsideGrid(G4double &minDistance, std::vector<G4ThreeVector> &candidates, std::vector<G4double> &distances2, unsigned int xGrid, unsigned int yGrid, unsigned int zGrid, const G4ThreeVector &p);
		void GetNearestDropletInsideGrid(G4double &minDistance, G4ThreeVector &center, unsigned int xGrid, unsigned int yGrid, unsigned int zGrid, const G4ThreeVector &p, const G4ThreeVector &v, G4VSolid* droplet, std::function<G4RotationMatrix (G4ThreeVector)> rotation);

		// Voxelized sphere methods
		// ========================
		// a collection of points as in {{x1,y1},{x2,y2},...}
		typedef std::vector<std::vector<int>> fCircleType;

		// a collection of points describing a spherical shell
		// with points (x,y,z)=(i-R,j-R,sphere[i][j][k])
		// that is, first index gives x-position, second index
		// gives y-position, and the value gives z-position
		//
		// this is done so that searching may be optimized:
		// if searching some x=i-R that is outside the
		// aerosol's bounding box, immediately increment i
		// (similar for y).
		typedef std::vector<std::vector<std::vector<int>>> fSphereType;

		G4int fMaxCircleR;
		G4int fMaxSphereR;
		G4int fPreSphereR = 20;
		std::vector<fCircleType> fCircleCollection;
		std::vector<fSphereType> fSphereCollection;
		
		fSphereType MakeSphere(G4int R);
		fCircleType MakeCircle(G4int R);
		fCircleType MakeHalfCircle(G4int R);

		void PopulateGrid(unsigned int xi, unsigned int yi, unsigned int zi, unsigned int& gi); 

		// ======
		// Inline
		// ======
		inline bool GetGrid(const G4ThreeVector &p, G4int &xGrid, G4int &yGrid, G4int &zGrid);
		inline bool AnyIndexOutOfBounds(G4int xGrid, G4int yGrid, G4int zGrid);

		inline unsigned int GetGridIndex(unsigned int xi, unsigned int yi, unsigned int zi);
		inline G4ThreeVector GetIndexCoord(G4int index);

		inline std::pair<G4int, G4int> GetMinMaxSide(G4int index, G4int numGrids);  
};

#include "FastAerosol.icc"

#endif


==> anc/fastAerosol/include/FastAerosol.icc <==
//
// ********************************************************************
// * License and Disclaimer                                           *
// *                                                                  *
// * The  Geant4 software  is  copyright of the Copyright Holders  of *
// * the Geant4 Collaboration.  It is provided  under  the terms  and *
// * conditions of the Geant4 Software License,  included in the file *
// * LICENSE and available at  http://cern.ch/geant4/license .  These *
// * include a list of copyright holders.                             *
// *                                                                  *
// * Neither the authors of this software system, nor their employing *
// * institutes,nor the agencies providing financial support for this *
// * work  make  any representation or  warranty, express or implied, *
// * regarding  this  software system or assume any liability for its *
// * use.  Please see the license in the file  LICENSE  and URL above *
// * for the full disclaimer and the limitation of liability.         *
// *                                                                  *
// * This  code  implementation is the result of  the  scientific and *
// * technical work of the GEANT4 collaboration.                      *
// * By using,  copying,  modifying or  distributing the software (or *
// * any work based  on the software)  you  agree  to acknowledge its *
// * use  in  resulting  scientific  publications,  and indicate your *
// * acceptance of all terms of the Geant4 Software license.          *
// ********************************************************************

// --------------------------------------------------------------------
// GEANT 4 inline definitions file
//
// FastAerosol.icc
//
// Implementation of inline methods of FastAerosol
//
// Author: A.Knaian (ara@nklabs.com), N.MacFadden (natemacfadden@gmail.com)
// --------------------------------------------------------------------

inline
G4String FastAerosol::GetName() const
{
	return(fName);
}

inline
G4VSolid* FastAerosol::GetBulk() const
{
	return(fCloud);
}

inline
G4double FastAerosol::GetRadius() const
{
	return(fR);
}

inline
G4double FastAerosol::GetAvgNumDens() const
{
	return(fAvgNumDens);
}

inline
G4int FastAerosol::GetNumDroplets() const
{
	return((int)(fAvgNumDens*GetCubicVolume()));
}



inline
G4double FastAerosol::GetXHalfLength() const
{
  return(fDx);
}

inline    
G4double FastAerosol::GetYHalfLength() const
{
  return(fDy);
}

inline
G4double FastAerosol::GetZHalfLength() const
{
  return(fDz);
}

inline
void FastAerosol::GetBoundingLimits(G4ThreeVector &pMin, G4ThreeVector &pMax) const
{
	pMin.setX(-fDx); pMax.setX(fDx);
	pMin.setY(-fDy); pMax.setY(fDy);
	pMin.setZ(-fDz); pMax.setZ(fDz);
}

inline
G4double FastAerosol::GetCubicVolume() const
{
  return(fCloud->GetCubicVolume());
}


// Find the absolute distance to the cloud bulk from p
inline
G4double FastAerosol::DistanceToCloud(const G4ThreeVector &p) {
	if (fCloud->Inside(p)==kOutside)
	{
		return(fCloud->DistanceToIn(p));
	}
	else
	{
		return(0);
	}
}

// Find the distance to the cloud bulk from p along a vector v
inline
G4double FastAerosol::DistanceToCloud(const G4ThreeVector &p, const G4ThreeVector &v) {
	if (fCloud->Inside(p)==kInside)
	{
		return(0);
	}
	else
	{
		return(fCloud->DistanceToIn(p,v));
	}
}


// Get and set the base of the random seed used to set droplet positions
// For a given seed and a given geometry, the droplet positions are the same
inline
long FastAerosol::GetSeed() {
	return(fSeed);
}

inline
void FastAerosol::SetSeed(long seedIn) {
	fSeed = seedIn;
}


// Get and set the maximum radius of the voxelized spheres to pre-populate
inline
G4int FastAerosol::GetPreSphereR() {
	return(fPreSphereR);
}

inline
void FastAerosol::SetPreSphereR(G4int preSphereRIn) {
	fPreSphereR = preSphereRIn;
}


// Get the droplet distribution function
inline
std::function<G4double (G4ThreeVector)> FastAerosol::GetDistribution() {
	return(fDistribution);
}


// Get and set the maximum number of droplet placement tries in the solid
// Skip placement if attempting to place a single droplet more than this
inline
G4int FastAerosol::GetNumPlacementTries()
{
	return(fNumNewPointTries);
}

inline
void FastAerosol::SetNumPlacementTries(G4int numTries)
{
	fNumNewPointTries = numTries;
}

// Get and set the expected number of droplets per voxel (on average)
inline
G4double FastAerosol::GetDropletsPerVoxel()
{
  return(fDropletsPerVoxel);
}

inline
void FastAerosol::SetDropletsPerVoxel(G4double newDropletsPerVoxel)
{
  if (newDropletsPerVoxel >= std::pow(4.0*std::sqrt(2),-1.0))
  {
  	fDropletsPerVoxel = newDropletsPerVoxel;
  	InitializeGrid();
  }
  else
  {
  	std::ostringstream message;
		message << "Invalid droplets/voxel for cloud: " << GetName() << "!" << G4endl
				<< "		For grid pitch to be larger than radius (currently assumed),"
				<< "		droplets/voxel must be greater than or equal to 1/(4*sqrt(2))"
				<< "        newDropletsPerVoxel = " << newDropletsPerVoxel;
		G4Exception("FastAerosol::SetDropletsPerVoxel()", "GeomSolids0002",
					FatalErrorInArgument, message);
  }
}


inline
void FastAerosol::PrintPopulationReport() {
	G4cout << "Total grids: " << fNumGridCells << G4endl;
	G4cout << "Droplets created: " << fNumDroplets << G4endl;
	G4cout << "Average Number density: " << fAvgNumDens << G4endl;
	G4cout << "Droplets expected: " << GetNumDroplets() << G4endl;
}


// =======
// Private
// =======
// Find the grid associated with a point.  Return true if that is a valid grid,
// false if it is out of bounds.
inline
bool FastAerosol::GetGrid(const G4ThreeVector &p, int &xGrid, int &yGrid, int &zGrid) {
	xGrid = (int)floorl((p.x() + fDx) / fGridPitch);
	yGrid = (int)floorl((p.y() + fDy) / fGridPitch);
	zGrid = (int)floorl((p.z() + fDz) / fGridPitch);
	return(!AnyIndexOutOfBounds(xGrid, yGrid, zGrid));
}

// Return true if any grid index given is out of bounds, false otherwise
inline
bool FastAerosol::AnyIndexOutOfBounds(G4int xGrid, G4int yGrid, G4int zGrid) {
	return ((xGrid < 0) || (xGrid >= fNx) ||
			(yGrid < 0) || (yGrid >= fNy) ||
			(zGrid < 0) || (zGrid >= fNz));
}

// Create index for grid 
inline
unsigned int FastAerosol::GetGridIndex(unsigned int xi, unsigned int yi, unsigned int zi) {
	return(zi*fNxy + yi*fNx + xi);
}

// Create get coordinates of index
inline
G4ThreeVector FastAerosol::GetIndexCoord(G4int index) {
	G4int x = index % fNx;
	G4int y = ( (index -x)/fNx ) % fNy;
	G4int z = (index -x -fNx*y )/(fNx*fNy);
	return(G4ThreeVector(x,y,z));
}

// find lower and upper grid boundary
inline
std::pair<G4int, G4int> FastAerosol::GetMinMaxSide(G4int i, G4int numGrids) {
	return(std::make_pair((i == 0) ? 0 : (i-1),
						   (i == (numGrids-1)) ? i : (i+1)));
}

==> anc/fastAerosol/include/FastAerosolSolid.hh <==
//
// ********************************************************************
// * License and Disclaimer                                           *
// *                                                                  *
// * The  Geant4 software  is  copyright of the Copyright Holders  of *
// * the Geant4 Collaboration.  It is provided  under  the terms  and *
// * conditions of the Geant4 Software License,  included in the file *
// * LICENSE and available at  http://cern.ch/geant4/license .  These *
// * include a list of copyright holders.                             *
// *                                                                  *
// * Neither the authors of this software system, nor their employing *
// * institutes,nor the agencies providing financial support for this *
// * work  make  any representation or  warranty, express or implied, *
// * regarding  this  software system or assume any liability for its *
// * use.  Please see the license in the file  LICENSE  and URL above *
// * for the full disclaimer and the limitation of liability.         *
// *                                                                  *
// * This  code  implementation is the result of  the  scientific and *
// * technical work of the GEANT4 collaboration.                      *
// * By using,  copying,  modifying or  distributing the software (or *
// * any work based  on the software)  you  agree  to acknowledge its *
// * use  in  resulting  scientific  publications,  and indicate your *
// * acceptance of all terms of the Geant4 Software license.          *
// ********************************************************************
//

// --------------------------------------------------------------------
// GEANT 4 class header file
//
// 
// FastAerosolSolid
//
// Class description:
//
//   A FastAerosolSolid is a collection of fDroplet solids
//   with positions set randomly by FastAerosol in a
//   volume given by a bulk shape given by FastAerosol member
//   
//   The FastAerosol member fCloud handles the optimization
//   (finding nearest droplet, populating the cloud) needed for
//   efficient simulations.
//
//   This class is heavily based on system solids.
//
// Author: A.Knaian (ara@nklabs.com), N.MacFadden (natemacfadden@gmail.com)
// --------------------------------------------------------------------

#ifndef FastAerosolSolid_HH
#define FastAerosolSolid_HH

#include "FastAerosol.hh"

#include "G4Polyhedron.hh"

// rotations
#include <functional>
#include "G4RotationMatrix.hh"

class FastAerosolSolid : public G4VSolid
{
	public: 
		FastAerosolSolid(const G4String& pName,
							   FastAerosol* pCloud,
							   G4VSolid* pDroplet,
							   std::function<G4RotationMatrix (G4ThreeVector)> pRotation);

		FastAerosolSolid(const G4String& pName,
							   FastAerosol* pCloud,
							   G4VSolid* pDroplet);
		~FastAerosolSolid();

		// Access functions
		inline G4double GetCubicVolume();
		inline G4double GetSurfaceArea();

		// Solid standard methods
		G4bool CalculateExtent(const EAxis pAxis,
							   const G4VoxelLimits& pVoxelLimit,
							   const G4AffineTransform& pTransform,
							   G4double& pmin, G4double& pmax) const;
		EInside Inside(const G4ThreeVector& p) const;
		G4ThreeVector SurfaceNormal( const G4ThreeVector& p) const;
		G4double DistanceToIn(const G4ThreeVector& p,
													const G4ThreeVector& v) const;
		G4double DistanceToIn(const G4ThreeVector& p) const;
		G4double DistanceToOut(const G4ThreeVector& p,
													 const G4ThreeVector& v,
													 const G4bool calcNorm=G4bool(false),
																 G4bool *validNorm=0,
																 G4ThreeVector *n=0) const;
		G4double DistanceToOut(const G4ThreeVector& p) const;

		G4GeometryType GetEntityType() const;

		G4VSolid* Clone() const;

		std::ostream& StreamInfo(std::ostream& os) const;

		G4ThreeVector GetPointOnSurface() const;

		G4Polyhedron* GetPolyhedron () const;
		void DescribeYourselfTo(G4VGraphicsScene& scene) const;
		G4VisExtent GetExtent() const;
		G4Polyhedron* CreatePolyhedron() const;


	public:  // without description
	 
		FastAerosolSolid(__void__&);
			//
			// Fake default constructor for usage restricted to direct object
			// persistency for clients requiring preallocation of memory for
			// persistifiable objects.

		FastAerosolSolid(const FastAerosolSolid& rhs);
		FastAerosolSolid& operator=(const FastAerosolSolid& rhs); 
			// Copy constructor and assignment operator.

		inline void SetStepLim(G4double newLim);

	private:

		inline void Initialize();
			//
			// Reset relevant values to zero

		G4double fStepLim = DBL_MAX;		// Maximum step length. Allows speed up in droplet search

		FastAerosol* fCloud;				// FastAerosol which handles brunt of work
		G4VSolid* fDroplet;					// Droplet shape
		G4VSolid* fBulk;					// Aerosol bulk

		G4double fR = 0.0;					// Droplet bounding radius

		G4double fVisDx, fVisDy, fVisDz;	// Visual extent

		G4double fCubicVolume = 0.0;		// Cubic volume of all droplets
		G4double fSurfaceArea = 0.0;		// Surface area of all droplets

		G4double farFromCloudDist;

		std::function<G4RotationMatrix (G4ThreeVector)> fRotation;	// rotation function

	protected:  // without description

		mutable G4bool fRebuildPolyhedron;
		mutable G4Polyhedron* fpPolyhedron;
};

#include "FastAerosolSolid.icc"

#endif


==> anc/fastAerosol/include/FastAerosolSolid.icc <==
//
// ********************************************************************
// * License and Disclaimer                                           *
// *                                                                  *
// * The  Geant4 software  is  copyright of the Copyright Holders  of *
// * the Geant4 Collaboration.  It is provided  under  the terms  and *
// * conditions of the Geant4 Software License,  included in the file *
// * LICENSE and available at  http://cern.ch/geant4/license .  These *
// * include a list of copyright holders.                             *
// *                                                                  *
// * Neither the authors of this software system, nor their employing *
// * institutes,nor the agencies providing financial support for this *
// * work  make  any representation or  warranty, express or implied, *
// * regarding  this  software system or assume any liability for its *
// * use.  Please see the license in the file  LICENSE  and URL above *
// * for the full disclaimer and the limitation of liability.         *
// *                                                                  *
// * This  code  implementation is the result of  the  scientific and *
// * technical work of the GEANT4 collaboration.                      *
// * By using,  copying,  modifying or  distributing the software (or *
// * any work based  on the software)  you  agree  to acknowledge its *
// * use  in  resulting  scientific  publications,  and indicate your *
// * acceptance of all terms of the Geant4 Software license.          *
// ********************************************************************
//

// --------------------------------------------------------------------
// GEANT 4 inline definitions file
//
// FastAerosolSolid.icc
//
// Implementation of inline methods of FastAerosolSolid
//
// Author: A.Knaian (ara@nklabs.com), N.MacFadden (natemacfadden@gmail.com)
// --------------------------------------------------------------------

inline
G4double FastAerosolSolid::GetCubicVolume()
{
  if(fCubicVolume != 0 ) {;}
  else
  {
    fCubicVolume = (fDroplet->GetCubicVolume())*(fCloud->GetNumDroplets());
  }
  return(fCubicVolume);
}

inline
G4double FastAerosolSolid::GetSurfaceArea()
{
  if(fSurfaceArea != 0.) {;}
  else
  {
    fSurfaceArea = (fDroplet->GetSurfaceArea())*(fCloud->GetNumDroplets());
  }
  return(fSurfaceArea);
}

inline
void FastAerosolSolid::SetStepLim(G4double newLim)
{
  fStepLim = newLim;
}


==> anc/fastAerosol/init_vis.mac <==
# Macro file for the initialization of example B1
# in interactive session
#

# Build the 'standard aerosol'
/geometry/minSpacing 0.01 mm
/geometry/dropletNumDens 0.001

/geometry/parameterisedCloud false
/geometry/fastAerosolCloud true
/geometry/smoothCloud false

/geometry/prePopulate false

/geometry/cloudShape ellipsoid
/geometry/dropletShape sphere

/geometry/dropletR 1.0 mm

# Set some default verbose
/control/verbose 2
/control/saveHistory
/run/verbose 2
#
# Change the default number of threads (in multi-threaded mode)
#/run/numberOfThreads 4
#
# Initialize kernel
/run/initialize
#
# Visualization setting
/control/execute vis.mac


==> anc/fastAerosol/src/FAActionInitialization.cc <==
//
// ********************************************************************
// * License and Disclaimer                                           *
// *                                                                  *
// * The  Geant4 software  is  copyright of the Copyright Holders  of *
// * the Geant4 Collaboration.  It is provided  under  the terms  and *
// * conditions of the Geant4 Software License,  included in the file *
// * LICENSE and available at  http://cern.ch/geant4/license .  These *
// * include a list of copyright holders.                             *
// *                                                                  *
// * Neither the authors of this software system, nor their employing *
// * institutes,nor the agencies providing financial support for this *
// * work  make  any representation or  warranty, express or implied, *
// * regarding  this  software system or assume any liability for its *
// * use.  Please see the license in the file  LICENSE  and URL above *
// * for the full disclaimer and the limitation of liability.         *
// *                                                                  *
// * This  code  implementation is the result of  the  scientific and *
// * technical work of the GEANT4 collaboration.                      *
// * By using,  copying,  modifying or  distributing the software (or *
// * any work based  on the software)  you  agree  to acknowledge its *
// * use  in  resulting  scientific  publications,  and indicate your *
// * acceptance of all terms of the Geant4 Software license.          *
// ********************************************************************
//

// (copied from B1ActionInitialization)

#include "FAActionInitialization.hh"
#include "FAPrimaryGeneratorAction.hh"
#include "FARunAction.hh"
#include "FAEventAction.hh"
#include "FASteppingAction.hh"

ActionInitialization::ActionInitialization()
 : G4VUserActionInitialization()
{}

ActionInitialization::~ActionInitialization()
{}

void ActionInitialization::BuildForMaster() const
{
  RunAction* runAction = new RunAction;
  SetUserAction(runAction);
}

void ActionInitialization::Build() const
{
  SetUserAction(new PrimaryGeneratorAction);

  RunAction* runAction = new RunAction;
  SetUserAction(runAction);
  
  EventAction* eventAction = new EventAction(runAction);
  SetUserAction(eventAction);
  
  SetUserAction(new SteppingAction(eventAction));
}  


==> anc/fastAerosol/src/FACloudParameterisation.cc <==
//
// ********************************************************************
// * License and Disclaimer                                           *
// *                                                                  *
// * The  Geant4 software  is  copyright of the Copyright Holders  of *
// * the Geant4 Collaboration.  It is provided  under  the terms  and *
// * conditions of the Geant4 Software License,  included in the file *
// * LICENSE and available at  http://cern.ch/geant4/license .  These *
// * include a list of copyright holders.                             *
// *                                                                  *
// * Neither the authors of this software system, nor their employing *
// * institutes,nor the agencies providing financial support for this *
// * work  make  any representation or  warranty, express or implied, *
// * regarding  this  software system or assume any liability for its *
// * use.  Please see the license in the file  LICENSE  and URL above *
// * for the full disclaimer and the limitation of liability.         *
// *                                                                  *
// * This  code  implementation is the result of  the  scientific and *
// * technical work of the GEANT4 collaboration.                      *
// * By using,  copying,  modifying or  distributing the software (or *
// * any work based  on the software)  you  agree  to acknowledge its *
// * use  in  resulting  scientific  publications,  and indicate your *
// * acceptance of all terms of the Geant4 Software license.          *
// ********************************************************************
//

// (adapted from B2bChamberParameterisation)
// Author: A.Knaian (ara@nklabs.com), N.MacFadden (natemacfadden@gmail.com)

#include "FACloudParameterisation.hh"

#include "G4VPhysicalVolume.hh"
#include "G4ThreeVector.hh"
#include "G4Sphere.hh"
#include "G4SystemOfUnits.hh"

CloudParameterisation::CloudParameterisation(  
        const std::vector<G4ThreeVector>& positions)
 : G4VPVParameterisation()
{
   fPositions     =  positions;
}

CloudParameterisation::~CloudParameterisation()
{ }

void CloudParameterisation::ComputeTransformation
(const G4int copyNo, G4VPhysicalVolume* physVol) const
{
  physVol->SetTranslation(fPositions[copyNo]);
}

==> anc/fastAerosol/src/FADetectorConstruction.cc <==
//
// ********************************************************************
// * License and Disclaimer                                           *
// *                                                                  *
// * The  Geant4 software  is  copyright of the Copyright Holders  of *
// * the Geant4 Collaboration.  It is provided  under  the terms  and *
// * conditions of the Geant4 Software License,  included in the file *
// * LICENSE and available at  http://cern.ch/geant4/license .  These *
// * include a list of copyright holders.                             *
// *                                                                  *
// * Neither the authors of this software system, nor their employing *
// * institutes,nor the agencies providing financial support for this *
// * work  make  any representation or  warranty, express or implied, *
// * regarding  this  software system or assume any liability for its *
// * use.  Please see the license in the file  LICENSE  and URL above *
// * for the full disclaimer and the limitation of liability.         *
// *                                                                  *
// * This  code  implementation is the result of  the  scientific and *
// * technical work of the GEANT4 collaboration.                      *
// * By using,  copying,  modifying or  distributing the software (or *
// * any work based  on the software)  you  agree  to acknowledge its *
// * use  in  resulting  scientific  publications,  and indicate your *
// * acceptance of all terms of the Geant4 Software license.          *
// ********************************************************************
//

// (adapted from B1DetectorConstruction)
// Author: A.Knaian (ara@nklabs.com), N.MacFadden (natemacfadden@gmail.com)

#include "FADetectorConstruction.hh"
#include "FADetectorConstructionMessenger.hh"

#include "G4RunManager.hh"
#include "G4NistManager.hh"

#include "G4LogicalVolume.hh"
#include "G4PVPlacement.hh"
#include "G4SystemOfUnits.hh"

// shapes
#include "G4Box.hh"
#include "G4Cons.hh"
#include "G4Orb.hh"
#include "G4Sphere.hh"
#include "G4Trd.hh"
#include "G4Tubs.hh"
#include "G4Ellipsoid.hh"

// to build FastAerosol cloud
#include "FastAerosolSolid.hh"

// to build parameterised cloud
#include "FACloudParameterisation.hh"
#include "G4PVParameterised.hh"
#include <fstream>

// step limits
#include "G4UserLimits.hh"

// visualization
#include "G4VisAttributes.hh"
#include "G4Colour.hh"

// to save distribution
#include <sys/stat.h>
#include <ctime> 		// for measuring FastAerosol droplet center population time


//....oooOO0OOooo........oooOO0OOooo........oooOO0OOooo........oooOO0OOooo......

DetectorConstruction::DetectorConstruction()
: G4VUserDetectorConstruction(),
fScoringVolume(0)
{ 
fMessenger = new DetectorConstructionMessenger(this);
}

//....oooOO0OOooo........oooOO0OOooo........oooOO0OOooo........oooOO0OOooo......

DetectorConstruction::~DetectorConstruction()
{
	delete fMessenger;

	delete fStepLimits;

	delete fCloudShape;
	delete fDropletShape;

	delete fCloud;
}

//....oooOO0OOooo........oooOO0OOooo........oooOO0OOooo........oooOO0OOooo......

G4VPhysicalVolume* DetectorConstruction::Construct()
{
	//
	// Check cloud build settings
	//
	if (fFastAerosolCloud + fParameterisedCloud + fSmoothCloud > 1)
	{
		std::ostringstream message;
		message << "Must select at most one build type! Selections:" << G4endl
				<< "     fFastAerosolCloud = " << fFastAerosolCloud << G4endl
				<< "     fParameterisedCloud = " << fParameterisedCloud << G4endl
				<< "     fSmoothCloud = " << fSmoothCloud << G4endl;
		G4Exception("DetectorConstruction::Construct()", "GeomSolids0002",
					FatalException, message);
	}


	//
	// Get nist material manager
	//
	G4NistManager* nist = G4NistManager::Instance();


	//
	// Option to switch on/off checking of volumes overlaps
	//
	G4bool checkOverlaps = false;


	//
	// Large scale geometry dimensions
	//
	G4double cloud_sizeXY = 0.5*m;
	G4double cloud_sizeZ = 5.0*m;

	G4double world_sizeXY = 1.1*(cloud_sizeXY);
	G4double world_sizeZ= 1.1*(cloud_sizeZ);


	//
	// Cloud shape
	//
	if (fCloudShapeStr == "box")
	{
		G4cout << "Cloud shape = box" << G4endl;
		fCloudShape = new G4Box("cloudShape", 0.5*cloud_sizeXY, 0.5*cloud_sizeXY, 0.5*cloud_sizeZ);
	}
	else if (fCloudShapeStr == "ellipsoid")
	{
		G4cout << "Cloud shape = ellipsoid" << G4endl;
		fCloudShape = new G4Ellipsoid("cloudShape", 0.5*cloud_sizeXY, 0.5*cloud_sizeXY, 0.5*cloud_sizeZ, 0, 0);
	}
	else if (fCloudShapeStr == "cylinder")
	{
		G4cout << "Cloud shape = cylinder" << G4endl;
		fCloudShape = new G4Tubs("cloudShape", 0.0, 0.5*cloud_sizeXY, 0.5*cloud_sizeZ, 0, 360*deg);
	}
	else if (fCloudShapeStr == "pipe")
	{
		G4cout << "Cloud shape = pipe" << G4endl;
		fCloudShape = new G4Tubs("cloudShape", 0.25*cloud_sizeXY, 0.5*cloud_sizeXY, 0.5*cloud_sizeZ, 0, 360.*deg);
	}
	else
	{
		std::ostringstream message;
		message << "Invalid cloud shape = " << fCloudShapeStr << "!";
		G4Exception("DetectorConstruction::Construct()", "GeomSolids0002",
					FatalException, message);
	}

	//
	// Droplet Shape
	//

	// The difference in radii of the maximal sphere (centered at the origin) contained in the droplet and the minimal sphere (centered at the origin) containing the droplet
	G4double sphericalUncertainty = 0.0;

	if (fDropletShapeStr == "sphere")
	{
		G4cout << "Droplet shape = sphere" << G4endl;
		fDropletShape = new G4Orb("dropletSV", fDropletR);
		sphericalUncertainty = 0.0;
	}
	else if (fDropletShapeStr == "halfSphere")
	{
		G4cout << "Droplet shape = halfSphere" << G4endl;
		fDropletShape = new G4Sphere("dropletSV", 0.0, fDropletR,
										0.0, 180.*deg,
										0.0, 180.*deg);
		sphericalUncertainty = fDropletR;
	}
	else if (fDropletShapeStr == "cylinder")
	{
		G4cout << "Droplet shape = cylinder" << G4endl;
		fDropletShape = new G4Tubs("dropletSV", 0, fDropletR/std::sqrt(3), fDropletR/std::sqrt(3), 0, 360.*deg);
		sphericalUncertainty = fDropletR*(1-1/std::sqrt(3));
	}
	else if (fDropletShapeStr == "box")
	{
		G4cout << "Droplet shape = box" << G4endl;
		fDropletShape = new G4Box("dropletSV", fDropletR/std::sqrt(3), fDropletR/std::sqrt(3), fDropletR/std::sqrt(3));
		sphericalUncertainty = fDropletR*(1-1/std::sqrt(3));
	}
	else
	{
		std::ostringstream message;
		message << "Invalid droplet shape = " << fCloudShapeStr << "!";
		G4Exception("DetectorConstruction::Construct()", "GeomSolids0002",
					FatalException, message);
	}


	//
	// Materials
	//

	// Compute the density of air at 14 km using the Barometric formula
	// see, e.g., https://en.wikipedia.org/wiki/Density_of_air
	G4double h = 14.0*km;
	G4double p0 = 101325*hep_pascal;
	G4double T0 = 288.15*kelvin;
	G4double grav = 9.80665*m/(s*s);
	G4double La = 0.0065*kelvin/m;
	G4double R = 8.31447*joule/(mole*kelvin);
	G4double M = 0.0289644*kg/mole;
	G4double T = T0 - La*h;
	G4double p = p0*std::pow(1-La*h/T0,grav*M/(R*La));
	G4double air_density = p*M/(R*T);

	// make materials and set densities
	G4Material* air_mat = nist->BuildMaterialWithNewDensity("Atmosphere","G4_AIR",air_density);
	G4Material* water_mat = nist->FindOrBuildMaterial("G4_WATER");

	G4double water_density = water_mat->GetDensity();
	G4double ice_density = 0.9168*g/cm3;
	
	G4Material* ice_mat = new G4Material("Water ice ", ice_density, 1, kStateSolid, T, p);
	ice_mat->AddMaterial(water_mat, 1.);


	//
	// Droplets
	//
	G4double droplet_density = water_density;
	G4Material* droplet_mat = water_mat;

	G4double droplet_count = fDropletNumDens*(fCloudShape->GetCubicVolume());

	G4double droplet_volume = fDropletShape->GetCubicVolume();
	G4double droplet_total_volume = droplet_count*droplet_volume;

	G4double droplet_total_mass =  droplet_total_volume*droplet_density;


	//
	// Cloud macroscopic quantities
	//
	G4double cloud_volume = fCloudShape->GetCubicVolume();
	G4double cloud_air_volume = cloud_volume - droplet_total_volume;
	G4double cloud_air_mass = air_density*cloud_air_volume;


	//
	// Step limit
	//
	fStepLimits = new G4UserLimits(fStepLim);


	//
	// Build world
	//
	G4Box* solidWorld =	
		new G4Box("World",					//its name
				  0.5*world_sizeXY,			//half x-span
				  0.5*world_sizeXY,			//half y-span
				  0.5*world_sizeZ);			//half z-span

	G4LogicalVolume* logicWorld =						 
		new G4LogicalVolume(solidWorld,		//its solid
							air_mat,		//its material
							"World");		//its name

	logicWorld->SetUserLimits(fStepLimits);
									 
	G4VPhysicalVolume* physWorld = 
		new G4PVPlacement(0,				//no rotation
						  G4ThreeVector(),	//at (0,0,0)
						  logicWorld,		//its logical volume
						  "World",			//its name
						  0,				//its mothervolume
						  false,			//no boolean operation
						  0,				//copy number
						  checkOverlaps);	//overlaps checking


	//
	// Build cloud
	//
	G4LogicalVolume* logicCloud;

	// **********************************************************
	// 
	// Build the cloud using the FastAerosol geometry class
	// 
	// ***********************************************************
	if (fFastAerosolCloud) {
		G4cout << "\nFastAerosol geometry with n=" << fDropletNumDens*mm3 << "/mm3, r=" << fDropletR/mm << "mm spheres.\n" << G4endl;
		
		fCloud = new FastAerosol("cloud",
								   fCloudShape,					//cloud shape
								   fDropletR,					//bounding radius of droplets
								   fMinSpacing,					//minimum spacing between droplets
								   fDropletNumDens,				//approximate number of droplets in cloud
								   sphericalUncertainty);		//uncertainty in distance to droplet surface from outside using just droplet's origin as info
		fCloud->SetDropletsPerVoxel(4);
		
		/*
		fCloud = new FastAerosol("fCloud",
								   fCloudShape,					//cloud shape
								   fDropletR,					//bounding radius of droplets
								   fMinSpacing,					//minimum spacing between droplets
								   fDropletNumDens,				//approximate number of droplets in cloud
								   sphericalUncertainty,		//uncertainty in distance to droplet surface from outside using just droplet's origin as info
								   [](G4ThreeVector pos) {return pos.x();});					//number density distribution function
		*/

		FastAerosolSolid* solidCloud =
			new FastAerosolSolid("cloudSV",						//its name
									fCloud,						//its shape
									fDropletShape);				//its droplets

		/*
		FastAerosolSolid* solidCloud =
			new FastAerosolSolid("cloudSV",						//its name
									fCloud,						//its shape
									fDropletShape,				//its droplets
									[](G4ThreeVector) {G4RotationMatrix rotm = G4RotationMatrix(); rotm.rotateY(90.0*deg); return rotm;});	//droplet rotation function
		*/

		solidCloud->SetStepLim(fStepLim);						//FastAerosol can use step limit to speed calculations

		logicCloud =
			new G4LogicalVolume(solidCloud,						//its solid
								droplet_mat,					//its material
								"cloudLV");						//its name
		logicCloud->SetUserLimits(fStepLimits);
		logicCloud->SetVisAttributes(G4VisAttributes(G4Colour(0.0,0.0,1.0,0.4)));

		new G4PVPlacement(0,									//no rotation
						  G4ThreeVector(),						//at position
						  logicCloud,							//its logical volume
						  "cloudPV",							//its name
						  logicWorld,							//its mother volume
						  false,								//no boolean operation
						  0,									//copy number 
						  checkOverlaps);						//overlaps checking


		fCloud->SetSeed(fCloudSeed);

		// fPrePopulate = whether to populate all voxels at the beginning or on the fly
		if (fPrePopulate) {
			// populate (proving it to the user by printing population reports)
			clock_t t;
			t = clock();

			G4cout << "\nBefore populating" << G4endl;
			G4cout <<   "=================" << G4endl;
			fCloud->PrintPopulationReport();
			G4cout << "\nPopulating..." << G4endl;
			fCloud->PopulateAllGrids();
			G4cout << "\nAfter populating" << G4endl;
			G4cout <<   "================" << G4endl;
			fCloud->PrintPopulationReport();
			G4cout << G4endl;

			t = clock() - t;

			G4cout << "\nThis took " << ((float)t)/CLOCKS_PER_SEC << "s\n" << G4endl;

			// make filename variables to save data
			G4String rStr = std::to_string(fDropletR/mm);
			rStr.erase ( rStr.find_last_not_of('0') + 1, std::string::npos );	// drop trailing 0
			replace( rStr.begin(), rStr.end(), '.', 'p');
			if (rStr.back() == 'p') { rStr.pop_back(); }	// don't write "3p" for 3.0, just write "3"

			// want to represent the number density as 1E-ApB for some A, B
			G4int order10 = (G4int) -round(10*std::log10(fDropletNumDens*mm3));	// gives 10x the exponent rounded to the int (10x so we get two decimals)
			G4int leading = order10 / 10;	// first number
			G4int trailing = order10 % 10;	// second number
			G4String nStr = "1E-" + std::to_string(leading) + "p" + std::to_string(trailing);		


			// save population time
			std::ofstream file;
			file.open("popTime_r" + rStr + "mm_n" + nStr + "mm-3.csv");
			file << ((float)t)/CLOCKS_PER_SEC;
			file.close();

			

			// save distribution
			G4String fName = "distribution_r" + rStr + "mm_n" + nStr + "mm-3.csv";
			fCloud->SaveToFile(fName);
		}
	}
	// **********************************************************
	// 
	// (For comparision/benchmarking) Build the cloud using G4VParameterized (does not use FastAerosol)
	// 
	// ***********************************************************

	// the droplet positions for this cloud are those saved in the "distribution" folder of our data
	// this is to make comparable simulations between FastAerosol and parameterised clouds
	// this requires that we first simulate FastAerosol (pre-populated) to generate the positions
	
	else if (fParameterisedCloud)
	{
		G4cout << "\nParameterised geometry with n=" << fDropletNumDens*mm3 << "/mm3 and r=" << fDropletR/mm << "mm spheres.\n" << G4endl;
		std::vector<G4ThreeVector> positions;
		G4double x,y,z;

		// load distribution file
		G4String fName;

		G4String rStr = std::to_string(fDropletR/mm);
		rStr.erase ( rStr.find_last_not_of('0') + 1, std::string::npos );	// drop trailing 0
		replace( rStr.begin(), rStr.end(), '.', 'p');
		if (rStr.back() == 'p') { rStr.pop_back(); }	// don't write "3p" for 3.0, just write "3"

		// want to represent the number density as 1E-ApB for some A, B
		G4int order10 = (G4int) -round(10*std::log10(fDropletNumDens*mm3));	// gives 10x the exponent rounded to the int (10x so we get two decimals)
		G4int leading = order10 / 10;	// first number
		G4int trailing = order10 % 10;	// second number
		G4String nStr = "1E-" + std::to_string(leading) + "p" + std::to_string(trailing);

		fName = "distribution_r" + rStr + "mm_n" + nStr + "mm-3.csv";

		std::ifstream infile(fName);
		std::string line;
		
		while (getline(infile,line)) {
			std::istringstream stream(line);
			std::string field;

			getline(stream,field,','); x = stod(field)*mm;
			getline(stream,field,','); y = stod(field)*mm;
			getline(stream,field,','); z = stod(field)*mm;

			positions.push_back(G4ThreeVector(x,y,z));
		}

		G4VPVParameterisation* cloudParam =
			new CloudParameterisation(positions);

		G4Box* cloudBounding = 
			new G4Box("cloudBounding",				//its name
				  0.5*cloud_sizeXY,					//half x-span
				  0.5*cloud_sizeXY,					//half y-span
				  0.5*cloud_sizeZ);					//half z-span
							
		logicCloud =						 
			new G4LogicalVolume(cloudBounding,		//its solid
								air_mat,			//its material
								"cloudLV");			//its name

		logicCloud->SetSmartless(fSmartless);
		logicCloud->SetUserLimits(fStepLimits);
		logicCloud->SetVisAttributes(G4VisAttributes(false));

		new G4PVPlacement(0,						//no rotation
						  G4ThreeVector(),			//at position
						  logicCloud,				//its logical volume
						  "cloudPV",				//its name
						  logicWorld,				//its mothervolume
						  false,					//no boolean operation
						  0,						//copy number
						  checkOverlaps);			//overlaps checking

		G4LogicalVolume* logicDroplet = 
			new G4LogicalVolume(fDropletShape,		//its solid
								droplet_mat,		//its material
								"dropletLV");		//its name

		logicDroplet->SetUserLimits(fStepLimits);

		/*G4PVParameterised* paramDroplet =*/
			new G4PVParameterised("droplets",		//its name
								  logicDroplet,		//droplet logical volume
								  logicCloud,		//mother logical volume
								  kUndefined,		//droplets placed along this axis
								  positions.size(),	//number of droplets
								  cloudParam);		//the parametrisation 
	}
	// **********************************************************
	// 
	// (For comparision/benchmarking) Simulate the cloud by smearing droplets out into a single solid (does not use FastAerosol)
	// 
	// ***********************************************************
	else if (fSmoothCloud)
	{
		G4cout << "\nSmooth geometry based on a cloud of n=" << fDropletNumDens*mm3 << "/mm3 and r=" << fDropletR/mm << "mm spheres.\n" << G4endl;
		// build cloud by smearing the droplets uniformly across the cloud volume, for comparison/benchmarking purposes (does not use FastAerosol)
		G4Material* cloud_mat = new G4Material("Cloud", (droplet_total_mass+cloud_air_mass)/cloud_volume, 2);
		cloud_mat->AddMaterial(droplet_mat, droplet_total_mass/(cloud_air_mass+droplet_total_mass));
		cloud_mat->AddMaterial(air_mat, cloud_air_mass/(cloud_air_mass+droplet_total_mass));
							
		logicCloud =						 
			new G4LogicalVolume(fCloudShape,	//its solid
								cloud_mat,	//its material
								"cloudLV");	//its name
		logicCloud->SetUserLimits(fStepLimits);
		logicCloud->SetVisAttributes(G4VisAttributes(G4Colour(0.0,0.0,1.0,0.4)));
					 
		new G4PVPlacement(0,				//no rotation
						G4ThreeVector(),	//at position
						logicCloud,			//its logical volume
						"cloudPV",			//its name
						logicWorld,			//its mothervolume
						false,				//no boolean operation
						0,					//copy number
						checkOverlaps);		//overlaps checking
	}
	else
	{
		G4cout << "\nNo cloud.\n" << G4endl;
	}	

	//
	// Build detector
	//
	G4double detector_sizeXY = cloud_sizeXY;
	G4double detector_sizeZ = 0.05*m;
	G4Material* detector_mat = nist->FindOrBuildMaterial("G4_Al");
	G4ThreeVector detector_pos = G4ThreeVector(0, 0, 0.5*1.05*cloud_sizeZ);

	G4Box* soldDetector =	
		new G4Box("detectorSV",				//its name
				0.5*detector_sizeXY,		//half x-span
				0.5*detector_sizeXY,		//half y-span
				0.5*detector_sizeZ);		//half z-span
						
	G4LogicalVolume* logicDetector =						 
		new G4LogicalVolume(soldDetector,	//its solid
							detector_mat,	//its material
							"detectorLV");	//its name

	logicDetector->SetUserLimits(fStepLimits);
				 
	new G4PVPlacement(0,					//no rotation
						detector_pos,		//at position
						logicDetector,		//its logical volume
						"detectorPV",		//its name
						logicWorld,			//its mothervolume
						false,				//no boolean operation
						0,					//copy number
						checkOverlaps);		//overlaps checking


	//
	// Scoring Volume
	//
	fScoringVolume = logicDetector;

	return physWorld;
}

//....oooOO0OOooo........oooOO0OOooo........oooOO0OOooo........oooOO0OOooo......


==> anc/fastAerosol/src/FADetectorConstructionMessenger.cc <==
//
// ********************************************************************
// * License and Disclaimer                                           *
// *                                                                  *
// * The  Geant4 software  is  copyright of the Copyright Holders  of *
// * the Geant4 Collaboration.  It is provided  under  the terms  and *
// * conditions of the Geant4 Software License,  included in the file *
// * LICENSE and available at  http://cern.ch/geant4/license .  These *
// * include a list of copyright holders.                             *
// *                                                                  *
// * Neither the authors of this software system, nor their employing *
// * institutes,nor the agencies providing financial support for this *
// * work  make  any representation or  warranty, express or implied, *
// * regarding  this  software system or assume any liability for its *
// * use.  Please see the license in the file  LICENSE  and URL above *
// * for the full disclaimer and the limitation of liability.         *
// *                                                                  *
// * This  code  implementation is the result of  the  scientific and *
// * technical work of the GEANT4 collaboration.                      *
// * By using,  copying,  modifying or  distributing the software (or *
// * any work based  on the software)  you  agree  to acknowledge its *
// * use  in  resulting  scientific  publications,  and indicate your *
// * acceptance of all terms of the Geant4 Software license.          *
// ********************************************************************
//

// (adapted from B2aDetectorMessenger)
// Author: A.Knaian (ara@nklabs.com), N.MacFadden (natemacfadden@gmail.com)

#include "FADetectorConstructionMessenger.hh"
#include "FADetectorConstruction.hh"

#include "G4UIcmdWithAnInteger.hh"
#include "G4UIcmdWithADoubleAndUnit.hh"
#include "G4UIcmdWithADouble.hh"
#include "G4UIcmdWithABool.hh"
#include "G4UIcmdWithAString.hh"

DetectorConstructionMessenger::DetectorConstructionMessenger(DetectorConstruction* detectorIn)
 : G4UImessenger()
{
	fDetector = detectorIn;

	// Directory
	//
	// /geometry
	fGeometryDirectory = new G4UIdirectory("/geometry/");
	fGeometryDirectory->SetGuidance("Geometry setup.");

	// Physics
	//
	// /geometry/stepLim
	fStepLimCmd = new G4UIcmdWithADoubleAndUnit("/geometry/stepLim",this);
	fStepLimCmd->SetGuidance("Maximum step length.");
	fStepLimCmd->SetParameterName("stepLim",false);
	fStepLimCmd->SetRange("stepLim>=0.");
	fStepLimCmd->SetDefaultValue(DBL_MAX);
	fStepLimCmd->SetDefaultUnit("mm");
	fStepLimCmd->AvailableForStates(G4State_PreInit);

	// Cloud droplet settings
	// /geometry/dropletR
	fDropletRCmd = new G4UIcmdWithADoubleAndUnit("/geometry/dropletR",this);
	fDropletRCmd->SetGuidance("Minimal bounding radius of droplet.");
	fDropletRCmd->SetParameterName("dropletR",false);
	fDropletRCmd->SetRange("dropletR>0.");
	fDropletRCmd->SetDefaultValue(1.0);
	fDropletRCmd->SetDefaultUnit("mm");
	fDropletRCmd->AvailableForStates(G4State_PreInit);

	// /geometry/dropletNumDens 		
	fDropletNumDensCmd = new G4UIcmdWithADouble("/geometry/dropletNumDens", this);
	fDropletNumDensCmd->SetGuidance("Number of droplets per mm^3.");				// would be nice to have official number density units
	fDropletNumDensCmd->SetParameterName("dropletCOunt",false);
	fDropletNumDensCmd->SetDefaultValue(0);
	fDropletNumDensCmd->AvailableForStates(G4State_PreInit);

	// Cloud build type
	//
	// /geometry/fastAerosol
	fFastAerosolCloudCmd = new G4UIcmdWithABool("/geometry/fastAerosolCloud",this);
	fFastAerosolCloudCmd->SetGuidance("Whether or not to build the fastAerosol cloud.");
	fFastAerosolCloudCmd->SetParameterName("fastAerosol",false);
	fFastAerosolCloudCmd->SetDefaultValue(false);
	fFastAerosolCloudCmd->AvailableForStates(G4State_PreInit);

	// /geometry/parameterisedCloud
	fParameterisedCloudCmd = new G4UIcmdWithABool("/geometry/parameterisedCloud",this);
	fParameterisedCloudCmd->SetGuidance("Whether or not to build the parameterised cloud.");
	fParameterisedCloudCmd->SetParameterName("parameterisedCloud",false);
	fParameterisedCloudCmd->SetDefaultValue(false);
	fParameterisedCloudCmd->AvailableForStates(G4State_PreInit);

	// /geometry/smoothCloud
	fSmoothCloudCmd = new G4UIcmdWithABool("/geometry/smoothCloud",this);
	fSmoothCloudCmd->SetGuidance("Whether or not to build the smooth cloud.");
	fSmoothCloudCmd->SetParameterName("smoothCloud",false);
	fSmoothCloudCmd->SetDefaultValue(false);
	fSmoothCloudCmd->AvailableForStates(G4State_PreInit);

	// fastAerosol cloud details
	//
	// /geometry/cloudShape
	fCloudShapeCmd = new G4UIcmdWithAString("/geometry/cloudShape",this);
	fCloudShapeCmd->SetGuidance("Cloud bulk shape");
	fCloudShapeCmd->SetParameterName("cloudShapeStr",false);
	fCloudShapeCmd->AvailableForStates(G4State_PreInit);

	// /geometry/dropletShape
	fDropletShapeCmd = new G4UIcmdWithAString("/geometry/dropletShape",this);
	fDropletShapeCmd->SetGuidance("Cloud droplet shape");
	fDropletShapeCmd->SetParameterName("dropletShapeStr",false);
	fDropletShapeCmd->AvailableForStates(G4State_PreInit);

	// /geometry/prePopulate
	fPrePopulateCmd = new G4UIcmdWithABool("/geometry/prePopulate",this);
	fPrePopulateCmd->SetGuidance("Whether or not to populate the cloud at the beginning.");
	fPrePopulateCmd->SetParameterName("prePopulate",false);
	fPrePopulateCmd->SetDefaultValue(false);
	fPrePopulateCmd->AvailableForStates(G4State_PreInit);

	// /geometry/minSpacing
	fMinSpacingCmd = new G4UIcmdWithADoubleAndUnit("/geometry/minSpacing",this);
	fMinSpacingCmd->SetGuidance("Minimum spacing between surfaces of spheres when generating random cloud of spheres.");
	fMinSpacingCmd->SetParameterName("minSpacing",false);
	fMinSpacingCmd->SetRange("minSpacing>0.");
	fMinSpacingCmd->SetDefaultValue(10.);
	fMinSpacingCmd->SetDefaultUnit("micrometer");
	fMinSpacingCmd->AvailableForStates(G4State_PreInit);

	// /geometry/setSmartless
	fSmartlessCmd = new G4UIcmdWithADouble("/geometry/smartless", this);
	fSmartlessCmd->SetGuidance("Set the 'smartless' parameter for the parameterised cloud.");
	fSmartlessCmd->SetParameterName("smartless",false);
	fSmartlessCmd->SetRange("smartless>0.");
	fSmartlessCmd->SetDefaultValue(2.0);
	fSmartlessCmd->AvailableForStates(G4State_PreInit);

	// /geometry/cloudSeed
	fCloudSeedCmd = new G4UIcmdWithAnInteger("/geometry/cloudSeed", this);
	fCloudSeedCmd->SetGuidance("Base of the random seed for the cloud sphere positions.");
	fCloudSeedCmd->SetParameterName("cloudSeed",false);
	fCloudSeedCmd->SetDefaultValue(0);
	fCloudSeedCmd->AvailableForStates(G4State_PreInit);
}

DetectorConstructionMessenger::~DetectorConstructionMessenger()
{
	delete fGeometryDirectory;

	delete fStepLimCmd;

	delete fDropletRCmd;
	delete fDropletNumDensCmd;

	delete fFastAerosolCloudCmd;
	delete fParameterisedCloudCmd;
	delete fSmoothCloudCmd;

	delete fCloudShapeCmd;
	delete fDropletShapeCmd;
	delete fPrePopulateCmd;
	delete fMinSpacingCmd;
	//delete fGridPitchCmd;

	delete fSmartlessCmd;

	delete fCloudSeedCmd;
}

void DetectorConstructionMessenger::SetNewValue( G4UIcommand* command, G4String newValue)
{
	// Geometry Commands

	if( command == fFastAerosolCloudCmd ) {
		fDetector->fFastAerosolCloud = (fFastAerosolCloudCmd->GetNewBoolValue(newValue));
	}

	if( command == fStepLimCmd ) {
		fDetector->fStepLim = (fStepLimCmd->GetNewDoubleValue(newValue));
	}

	if( command == fDropletRCmd ) {
		fDetector->fDropletR = (fDropletRCmd->GetNewDoubleValue(newValue));
	}
	if( command == fDropletNumDensCmd ) {
		fDetector->fDropletNumDens = (fDropletNumDensCmd->GetNewDoubleValue(newValue));
	}

	if( command == fParameterisedCloudCmd ) {
		fDetector->fParameterisedCloud = (fParameterisedCloudCmd->GetNewBoolValue(newValue));
	}
	if( command == fSmoothCloudCmd ) {
		fDetector->fSmoothCloud = (fSmoothCloudCmd->GetNewBoolValue(newValue));
	}
	if( command == fPrePopulateCmd ) {
		fDetector->fPrePopulate = (fPrePopulateCmd->GetNewBoolValue(newValue));
	}

	if( command == fCloudShapeCmd ) {
		fDetector->fCloudShapeStr = newValue;
	}
	if( command == fDropletShapeCmd ) {
		fDetector->fDropletShapeStr = newValue;
	}
	if( command == fMinSpacingCmd ) {
		fDetector->fMinSpacing = (fMinSpacingCmd->GetNewDoubleValue(newValue));
	}
	if( command == fSmartlessCmd ) {
		fDetector->fSmartless = (fSmartlessCmd->GetNewDoubleValue(newValue));
	}
	if( command == fCloudSeedCmd ) {
		fDetector->fCloudSeed = (fCloudSeedCmd->GetNewIntValue(newValue));
	}
}



==> anc/fastAerosol/src/FAEventAction.cc <==
//
// ********************************************************************
// * License and Disclaimer                                           *
// *                                                                  *
// * The  Geant4 software  is  copyright of the Copyright Holders  of *
// * the Geant4 Collaboration.  It is provided  under  the terms  and *
// * conditions of the Geant4 Software License,  included in the file *
// * LICENSE and available at  http://cern.ch/geant4/license .  These *
// * include a list of copyright holders.                             *
// *                                                                  *
// * Neither the authors of this software system, nor their employing *
// * institutes,nor the agencies providing financial support for this *
// * work  make  any representation or  warranty, express or implied, *
// * regarding  this  software system or assume any liability for its *
// * use.  Please see the license in the file  LICENSE  and URL above *
// * for the full disclaimer and the limitation of liability.         *
// *                                                                  *
// * This  code  implementation is the result of  the  scientific and *
// * technical work of the GEANT4 collaboration.                      *
// * By using,  copying,  modifying or  distributing the software (or *
// * any work based  on the software)  you  agree  to acknowledge its *
// * use  in  resulting  scientific  publications,  and indicate your *
// * acceptance of all terms of the Geant4 Software license.          *
// ********************************************************************
//

// (copied from B1EventAction)

#include "FAEventAction.hh"
#include "FARunAction.hh"
#include "G4Event.hh"
#include "G4RunManager.hh"

EventAction::EventAction(RunAction* runAction)
: G4UserEventAction(),
	fRunAction(runAction),
	fEdep(0.)
{}

EventAction::~EventAction()
{}

void EventAction::BeginOfEventAction(const G4Event*)
{
	fEdep = 0.;
}

void EventAction::EndOfEventAction(const G4Event*)
{
	// accumulate statistics in run action
	fRunAction->AddEdep(fEdep);
}


==> anc/fastAerosol/src/FAPrimaryGeneratorAction.cc <==
//
// ********************************************************************
// * License and Disclaimer                                           *
// *                                                                  *
// * The  Geant4 software  is  copyright of the Copyright Holders  of *
// * the Geant4 Collaboration.  It is provided  under  the terms  and *
// * conditions of the Geant4 Software License,  included in the file *
// * LICENSE and available at  http://cern.ch/geant4/license .  These *
// * include a list of copyright holders.                             *
// *                                                                  *
// * Neither the authors of this software system, nor their employing *
// * institutes,nor the agencies providing financial support for this *
// * work  make  any representation or  warranty, express or implied, *
// * regarding  this  software system or assume any liability for its *
// * use.  Please see the license in the file  LICENSE  and URL above *
// * for the full disclaimer and the limitation of liability.         *
// *                                                                  *
// * This  code  implementation is the result of  the  scientific and *
// * technical work of the GEANT4 collaboration.                      *
// * By using,  copying,  modifying or  distributing the software (or *
// * any work based  on the software)  you  agree  to acknowledge its *
// * use  in  resulting  scientific  publications,  and indicate your *
// * acceptance of all terms of the Geant4 Software license.          *
// ********************************************************************
//

// (adapted from B1PrimaryGeneratorAction)
// Author: A.Knaian (ara@nklabs.com), N.MacFadden (natemacfadden@gmail.com)

#include "FAPrimaryGeneratorAction.hh"
#include "G4LogicalVolumeStore.hh"
#include "G4LogicalVolume.hh"
#include "G4Box.hh"
#include "G4RunManager.hh"
#include "G4ParticleGun.hh"
#include "G4ParticleTable.hh"
#include "G4ParticleDefinition.hh"
#include "G4SystemOfUnits.hh"
#include "Randomize.hh"

PrimaryGeneratorAction::PrimaryGeneratorAction()
: G4VUserPrimaryGeneratorAction(),
	fParticleGun(0), 
	fWorldBox(0)
{
	G4int n_particle = 1;
	fParticleGun  = new G4ParticleGun(n_particle);

	// default particle kinematic
	G4ParticleTable* particleTable = G4ParticleTable::GetParticleTable();
	G4String particleName;
	G4ParticleDefinition* particle
		= particleTable->FindParticle(particleName="proton");
	fParticleGun->SetParticleDefinition(particle);
	fParticleGun->SetParticleMomentumDirection(G4ThreeVector(0.,0.,1.));
	fParticleGun->SetParticleEnergy(50.*MeV);
}

PrimaryGeneratorAction::~PrimaryGeneratorAction()
{
	delete fParticleGun;
}

void PrimaryGeneratorAction::GeneratePrimaries(G4Event* anEvent)
{
	G4double worldSizeXY = 0;
	G4double worldSizeZ = 0;

	if (!fWorldBox)
	{
		G4LogicalVolume* worldLV
			= G4LogicalVolumeStore::GetInstance()->GetVolume("World");
		if ( worldLV ) fWorldBox = dynamic_cast<G4Box*>(worldLV->GetSolid());
	}

	if ( fWorldBox ) {
		worldSizeXY = fWorldBox->GetXHalfLength()*2.;
		worldSizeZ = fWorldBox->GetZHalfLength()*2.;
	}  
	else  {
		G4ExceptionDescription msg;
		msg << "World volume of box shape not found.\n"; 
		msg << "Perhaps you have changed geometry.\n";
		msg << "The gun will be place at the center.";
		G4Exception("PrimaryGeneratorAction::GeneratePrimaries()",
		 "MyCode0002",JustWarning,msg);
	}

	// shoot on XY disk centered on Z-axis behind the cloud
	G4double sigma = worldSizeXY/10.0;			// spread in x and y
	G4double x0 = G4RandGauss::shoot(0,sigma);
	G4double y0 = G4RandGauss::shoot(0,sigma);
	G4double z0 = 0.95 * (-0.5) * worldSizeZ;
	
	fParticleGun->SetParticlePosition(G4ThreeVector(x0,y0,z0));

	fParticleGun->GeneratePrimaryVertex(anEvent);
}



==> anc/fastAerosol/src/FARunAction.cc <==
//
// ********************************************************************
// * License and Disclaimer                                           *
// *                                                                  *
// * The  Geant4 software  is  copyright of the Copyright Holders  of *
// * the Geant4 Collaboration.  It is provided  under  the terms  and *
// * conditions of the Geant4 Software License,  included in the file *
// * LICENSE and available at  http://cern.ch/geant4/license .  These *
// * include a list of copyright holders.                             *
// *                                                                  *
// * Neither the authors of this software system, nor their employing *
// * institutes,nor the agencies providing financial support for this *
// * work  make  any representation or  warranty, express or implied, *
// * regarding  this  software system or assume any liability for its *
// * use.  Please see the license in the file  LICENSE  and URL above *
// * for the full disclaimer and the limitation of liability.         *
// *                                                                  *
// * This  code  implementation is the result of  the  scientific and *
// * technical work of the GEANT4 collaboration.                      *
// * By using,  copying,  modifying or  distributing the software (or *
// * any work based  on the software)  you  agree  to acknowledge its *
// * use  in  resulting  scientific  publications,  and indicate your *
// * acceptance of all terms of the Geant4 Software license.          *
// ********************************************************************
//

// (copied from B1RunAction)

#include "FARunAction.hh"
#include "FAPrimaryGeneratorAction.hh"
#include "FADetectorConstruction.hh"

#include "G4RunManager.hh"
#include "G4Run.hh"
#include "G4AccumulableManager.hh"
#include "G4LogicalVolumeStore.hh"
#include "G4LogicalVolume.hh"
#include "G4UnitsTable.hh"
#include "G4SystemOfUnits.hh"

RunAction::RunAction()
: G4UserRunAction(),
  fEdep(0.),
  fEdep2(0.)
{ 
  // add new units for dose
  // 
  const G4double milligray = 1.e-3*gray;
  const G4double microgray = 1.e-6*gray;
  const G4double nanogray  = 1.e-9*gray;  
  const G4double picogray  = 1.e-12*gray;
   
  new G4UnitDefinition("milligray", "milliGy" , "Dose", milligray);
  new G4UnitDefinition("microgray", "microGy" , "Dose", microgray);
  new G4UnitDefinition("nanogray" , "nanoGy"  , "Dose", nanogray);
  new G4UnitDefinition("picogray" , "picoGy"  , "Dose", picogray); 

  // Register accumulable to the accumulable manager
  G4AccumulableManager* accumulableManager = G4AccumulableManager::Instance();
  accumulableManager->RegisterAccumulable(fEdep);
  accumulableManager->RegisterAccumulable(fEdep2); 
}

RunAction::~RunAction()
{}

void RunAction::BeginOfRunAction(const G4Run*)
{ 
  // inform the runManager to save random number seed
  G4RunManager::GetRunManager()->SetRandomNumberStore(false);

  // reset accumulables to their initial values
  G4AccumulableManager* accumulableManager = G4AccumulableManager::Instance();
  accumulableManager->Reset();

}

void RunAction::EndOfRunAction(const G4Run* run)
{
  G4int nofEvents = run->GetNumberOfEvent();
  if (nofEvents == 0) return;

  // Merge accumulables 
  G4AccumulableManager* accumulableManager = G4AccumulableManager::Instance();
  accumulableManager->Merge();

  // Compute dose = total energy deposit in a run and its variance
  //
  G4double edep  = fEdep.GetValue();
  G4double edep2 = fEdep2.GetValue();
  
  G4double rms = edep2 - edep*edep/nofEvents;
  if (rms > 0.) rms = std::sqrt(rms); else rms = 0.;  

  const DetectorConstruction* detectorConstruction
   = static_cast<const DetectorConstruction*>
     (G4RunManager::GetRunManager()->GetUserDetectorConstruction());
  G4double mass = detectorConstruction->GetScoringVolume()->GetMass();
  G4double dose = edep/mass;
  G4double rmsDose = rms/mass;

  // Run conditions
  //  note: There is no primary generator action object for "master"
  //        run manager for multi-threaded mode.
  const PrimaryGeneratorAction* generatorAction
   = static_cast<const PrimaryGeneratorAction*>
     (G4RunManager::GetRunManager()->GetUserPrimaryGeneratorAction());
  G4String runCondition;
  if (generatorAction)
  {
    const G4ParticleGun* particleGun = generatorAction->GetParticleGun();
    runCondition += particleGun->GetParticleDefinition()->GetParticleName();
    runCondition += " of ";
    G4double particleEnergy = particleGun->GetParticleEnergy();
    runCondition += G4BestUnit(particleEnergy,"Energy");
  }
        
  // Print
  //  
  if (IsMaster()) {
    G4cout
     << G4endl
     << "--------------------End of Global Run-----------------------";
  }
  else {
    G4cout
     << G4endl
     << "--------------------End of Local Run------------------------";
  }
  
  G4cout
     << G4endl
     << " The run consists of " << nofEvents << " "<< runCondition
     << G4endl
     << " Cumulated dose per run, in scoring volume : " 
     << G4BestUnit(dose,"Dose") << " rms = " << G4BestUnit(rmsDose,"Dose")
     << G4endl
     << "------------------------------------------------------------"
     << G4endl
     << G4endl;
}

void RunAction::AddEdep(G4double edep)
{
  fEdep  += edep;
  fEdep2 += edep*edep;
}



==> anc/fastAerosol/src/FASteppingAction.cc <==
//
// ********************************************************************
// * License and Disclaimer                                           *
// *                                                                  *
// * The  Geant4 software  is  copyright of the Copyright Holders  of *
// * the Geant4 Collaboration.  It is provided  under  the terms  and *
// * conditions of the Geant4 Software License,  included in the file *
// * LICENSE and available at  http://cern.ch/geant4/license .  These *
// * include a list of copyright holders.                             *
// *                                                                  *
// * Neither the authors of this software system, nor their employing *
// * institutes,nor the agencies providing financial support for this *
// * work  make  any representation or  warranty, express or implied, *
// * regarding  this  software system or assume any liability for its *
// * use.  Please see the license in the file  LICENSE  and URL above *
// * for the full disclaimer and the limitation of liability.         *
// *                                                                  *
// * This  code  implementation is the result of  the  scientific and *
// * technical work of the GEANT4 collaboration.                      *
// * By using,  copying,  modifying or  distributing the software (or *
// * any work based  on the software)  you  agree  to acknowledge its *
// * use  in  resulting  scientific  publications,  and indicate your *
// * acceptance of all terms of the Geant4 Software license.          *
// ********************************************************************
//

// (copied from B1SteppingAction)

#include "FASteppingAction.hh"
#include "FAEventAction.hh"
#include "FADetectorConstruction.hh"

#include "G4Step.hh"
#include "G4Event.hh"
#include "G4RunManager.hh"
#include "G4LogicalVolume.hh"

SteppingAction::SteppingAction(EventAction* eventAction)
: G4UserSteppingAction(),
  fEventAction(eventAction),
  fScoringVolume(0)
{}

SteppingAction::~SteppingAction()
{}

void SteppingAction::UserSteppingAction(const G4Step* step)
{
  if (!fScoringVolume) { 
    const DetectorConstruction* detectorConstruction
      = static_cast<const DetectorConstruction*>
        (G4RunManager::GetRunManager()->GetUserDetectorConstruction());
    fScoringVolume = detectorConstruction->GetScoringVolume();   
  }

  // get volume of the current step
  G4LogicalVolume* volume 
    = step->GetPreStepPoint()->GetTouchableHandle()
      ->GetVolume()->GetLogicalVolume();
      
  // check if we are in scoring volume
  if (volume != fScoringVolume) return;

  // collect energy deposited in this step
  G4double edepStep = step->GetTotalEnergyDeposit();
  fEventAction->AddEdep(edepStep);  
}




==> anc/fastAerosol/src/FastAerosol.cc <==
//
// ********************************************************************
// * License and Disclaimer                                           *
// *                                                                  *
// * The  Geant4 software  is  copyright of the Copyright Holders  of *
// * the Geant4 Collaboration.  It is provided  under  the terms  and *
// * conditions of the Geant4 Software License,  included in the file *
// * LICENSE and available at  http://cern.ch/geant4/license .  These *
// * include a list of copyright holders.                             *
// *                                                                  *
// * Neither the authors of this software system, nor their employing *
// * institutes,nor the agencies providing financial support for this *
// * work  make  any representation or  warranty, express or implied, *
// * regarding  this  software system or assume any liability for its *
// * use.  Please see the license in the file  LICENSE  and URL above *
// * for the full disclaimer and the limitation of liability.         *
// *                                                                  *
// * This  code  implementation is the result of  the  scientific and *
// * technical work of the GEANT4 collaboration.                      *
// * By using,  copying,  modifying or  distributing the software (or *
// * any work based  on the software)  you  agree  to acknowledge its *
// * use  in  resulting  scientific  publications,  and indicate your *
// * acceptance of all terms of the Geant4 Software license.          *
// ********************************************************************
//

// --------------------------------------------------------------------
// Implementation for FastAerosol class
// Author: A.Knaian (ara@nklabs.com), N.MacFadden (natemacfadden@gmail.com)
// --------------------------------------------------------------------

#include "FastAerosol.hh"

#include "G4SystemOfUnits.hh"
#include "G4GeometryTolerance.hh"

#include <numeric>	// for summing vectors with accumulate

// multithreaded safety
//#include <atomic>
#include "G4AutoLock.hh"
namespace
{
	G4Mutex gridMutex = G4MUTEX_INITIALIZER;
	G4Mutex sphereMutex = G4MUTEX_INITIALIZER;
}

///////////////////////////////////////////////////////////////////////////////
//
// Constructor - check inputs
//             - initialize grid
//             - cache values
//
FastAerosol::FastAerosol(const G4String& pName,
							   G4VSolid* pCloud,
							   G4double pR,
							   G4double pMinD,
							   G4double pAvgNumDens,
							   G4double pdR,
							   std::function<G4double (G4ThreeVector)> pDistribution)
	: fName(pName), fCloud(pCloud), fMinD(pMinD), fDistribution(pDistribution)
{
	kCarTolerance = G4GeometryTolerance::GetInstance()->GetSurfaceTolerance();


	// get and set bounding box dimensions
	G4ThreeVector minBounding, maxBounding;
	fCloud->BoundingLimits(minBounding, maxBounding);
	G4ThreeVector halfSizeVec = 0.5*(maxBounding - minBounding);

	G4double pX = halfSizeVec[0];
	G4double pY = halfSizeVec[1];
	G4double pZ = halfSizeVec[2];

	if (pX < 2*kCarTolerance ||
		pY < 2*kCarTolerance ||
		pZ < 2*kCarTolerance)  // limit to thickness of surfaces
	{
		std::ostringstream message;
		message << "Dimensions too small for cloud: " << GetName() << "!" << G4endl
				<< "     fDx, fDy, fDz = " << pX << ", " << pY << ", " << pZ;
		G4Exception("FastAerosol::FastAerosol()", "GeomSolids0002",
					FatalException, message);
	}
	fDx = pX;
	fDy = pY;
	fDz = pZ;


	// check and set droplet radius
	if (pR < 0.0)
	{
		std::ostringstream message;
		message << "Invalid radius for cloud: " << GetName() << "!" << G4endl
				<< "        Radius must be positive."
				<< "        Inputs: pR = " << pR;
		G4Exception("FastAerosol::FastAerosol()", "GeomSolids0002",
					FatalErrorInArgument, message);
	}
	fR = pR;
	fR2 = fR*fR;


	// check and set droplet radius safety
	if (pdR < 0.0 || pdR > fR)
	{
		std::ostringstream message;
		message << "Invalid sphericality measure for cloud: " << GetName() << "!" << G4endl
				<< "        Radius uncertainty must be between 0 and fR."
				<< "        Inputs: pdR = " << pdR
				<< "        Inputs: pR = " << pR;
		G4Exception("FastAerosol::FastAerosol()", "GeomSolids0002",
					FatalErrorInArgument, message);
	}
	fdR = pdR;


	// check and set number density
	if (pAvgNumDens <= 0)
	{
		std::ostringstream message;
		message << "Invalid average number density for cloud: " << GetName() << "!" << G4endl
				<< "     pAvgNumDens = " << pAvgNumDens;
		G4Exception("FastAerosol::FastAerosol()", "GeomSolids0002",
					FatalException, message);
	}
	fAvgNumDens = pAvgNumDens;


	// Set collision limit for collsion between equal sized balls with fMinD between them
	// no droplets will be placed closer than this distance forom each other
	fCollisionLimit2 = (2*fR + fMinD)*(2*fR + fMinD);

	// set maximum number of droplet that we are allowed to skip before halting with an error
	fMaxDropCount = (G4int)floor(fAvgNumDens*(fCloud->GetCubicVolume())*(0.01*fMaxDropPercent)); 

	// initialize grid variables
	InitializeGrid(); 

	
	// begin cache of voxelized circles and spheres
	// see header for more details on these data structures
	G4AutoLock lockSphere(&sphereMutex);	// lock for multithreaded safety. Likely not needed here, but doesn't hurt

	fCircleCollection.push_back({{0, 0}});	// the R=0 circle only has one point {{x1,y1}} = {{0,0}}
	fSphereCollection.push_back({{{0}}});	// the R=0 sphere only has one point {{{z1}}}  = {{{0}}}
	
	fMaxCircleR = 0;
	fMaxSphereR = 0;

	MakeSphere(fPreSphereR);

	lockSphere.unlock();					// unlock

	// vector search radius. In terms of voxel width, how far do you search for droplets in vector search
	// you need to search a larger area if fR is larger than one grid (currently disabled)
	fVectorSearchRadius = (G4int)ceill(fR/fGridPitch);
}

///////////////////////////////////////////////////////////////////////////////
//
// Alternative Constructor
//
// Same as standard constructor except with a uniform droplet distribution
//
FastAerosol::FastAerosol(const G4String& pName,
							   G4VSolid* pCloud,
							   G4double pR,
							   G4double pMinD,
							   G4double pNumDens,
							   G4double pdR):
	FastAerosol(pName, pCloud, pR, pMinD, pNumDens, pdR,
				[](G4ThreeVector) {return 1.0;})
{}

///////////////////////////////////////////////////////////////////////////////
//
// Alternative Constructor
//
// Same as standard constructor except with a uniform droplet distribution and
// assuming no uncertainty in sphericality
//
FastAerosol::FastAerosol(const G4String& pName,
							   G4VSolid* pCloud,
							   G4double pR,
							   G4double pMinD,
							   G4double pNumDens):
	FastAerosol(pName, pCloud, pR, pMinD, pNumDens, 0.0,
				[](G4ThreeVector) {return 1.0;})
{}

///////////////////////////////////////////////////////////////////////////////
//
// Destructor
//
FastAerosol::~FastAerosol() {
}

///////////////////////////////////////////////////////////////////////////////
//
// Initialize grid
//
// Sets grids to initial values and calculates expected number of droplets
// for each voxel
//
void FastAerosol::InitializeGrid() {
	// set pitch so, on average, fDropletsPerVoxel droplets are in each voxel
	fGridPitch = std::pow(fDropletsPerVoxel/fAvgNumDens,1.0/3.0);

	// if a voxel has center farther than this distance from the bulk outside,
	// we know it is fully contained in the bulk
	fEdgeDistance = fGridPitch*std::sqrt(3.0)/2.0 + fR;

	// set number of grid cells
	fNx = (G4int)ceill(2*fDx / fGridPitch);
	fNy = (G4int)ceill(2*fDy / fGridPitch);
	fNz = (G4int)ceill(2*fDz / fGridPitch);
	fNumGridCells = (long) fNx*fNy*fNz;
	fNxy = fNx*fNy;

	// try... catch... because vectors can only be so long
	// thus you can't set grid too fine
	try
	{
		std::vector<G4ThreeVector> emptyVoxel{};
		fGrid.resize(fNumGridCells, emptyVoxel);
		fGridMean.resize(fNumGridCells, 0);
		fGridValid = new std::atomic<bool>[fNumGridCells];
	}
	catch ( const std::bad_alloc&)
	{
		std::ostringstream message;
		message << "Out of memory! Grid pitch too small for cloud: " << GetName() << "!" << G4endl
				<< "        Asked for fNumGridCells = " << fNumGridCells << G4endl
				<< "        each with element of size " << sizeof(std::vector<G4ThreeVector>) << G4endl
				<< "        each with element of size " << sizeof(bool) << G4endl
				<< "        but the max size is " << fGrid.max_size() << "!";
		G4Exception("FastAerosol::FastAerosol()", "GeomSolids0002",
					FatalErrorInArgument, message);
	}
	
	// initialize grid cache
	G4ThreeVector voxelCenter;
	G4bool valid;

	for (int i=0; i<fNumGridCells; i++)
	{
		voxelCenter = fGridPitch*(GetIndexCoord(i)+G4ThreeVector(0.5,0.5,0.5)); // center of grid at index i with assuming minimum voxel is at [0,fGridPitch]x[0,fGridPitch]x[0,fGridPitch]
		voxelCenter -= G4ThreeVector(fDx,fDy,fDz);								// shift all voxels so that aerosol center is properly at the origin

		// whether or not the grid is 'finished'
		// fGridValid[i] is true if we don't plan on populating more droplets in the voxel
		// false if otherwise
		valid = (fCloud->Inside(voxelCenter) != kInside && fCloud->DistanceToIn(voxelCenter) >= fEdgeDistance);

		if (valid)	// will not populate the voxel
		{
			// have to store 'valid' in this way so that the value is atomic and respects multithreadedness
			fGridValid[i].store(true, std::memory_order_release);
		}
		else		// might need to populate the voxel
		{
			fGridValid[i].store(false, std::memory_order_release);

			// find the overlap of the voxel with the bulk
			G4double volScaling=1.0;
			G4bool edgeVoxel =  ( kInside != fCloud->Inside(voxelCenter) || fCloud->DistanceToOut(voxelCenter) < fEdgeDistance );
			if (edgeVoxel)
			{
				volScaling = VoxelOverlap(voxelCenter, 100, 0.0);
			}

			// calculates number of droplets based off of voxel center - not ideal
			fGridMean[i] = std::max(0.0, volScaling*fDistribution(voxelCenter));
		}
	}

	// must scale fGridMean[i] so that the desired number densities are actualy achieved
	// this is because no restrictions are applied to fDistribution
	G4double tempScaling = (fCloud->GetCubicVolume())*fAvgNumDens/accumulate(fGridMean.begin(), fGridMean.end(), 0.0);
	for (int i=0; i<fNumGridCells; i++) {fGridMean[i] *= tempScaling;}
}

///////////////////////////////////////////////////////////////////////////////
//
// Calculate the overlap of the voxel with the aerosol bulk
//
// The method is largely copied from G4VSolid::EstimateCubicVolume
//
G4double FastAerosol::VoxelOverlap(G4ThreeVector voxelCenter, G4int nStat, G4double epsilon) {
	G4double cenX = voxelCenter.x();
	G4double cenY = voxelCenter.y();
	G4double cenZ = voxelCenter.z();
	
	G4int iInside=0;
	G4double px,py,pz;
	G4ThreeVector p;
	G4bool in;

	if(nStat < 100)    nStat   = 100;
	if(epsilon > 0.01) epsilon = 0.01;

	for(G4int i = 0; i < nStat; i++ )
	{
		px = cenX+(fGridPitch-epsilon)*(G4UniformRand()-0.5);
		py = cenY+(fGridPitch-epsilon)*(G4UniformRand()-0.5);
		pz = cenZ+(fGridPitch-epsilon)*(G4UniformRand()-0.5);
		p  = G4ThreeVector(px,py,pz);
		in = (fCloud->Inside(p) == kInside) && (fCloud->DistanceToOut(p) >= fR);
		if(in) iInside++;    
	}

	return (double)iInside/nStat;
}


///////////////////////////////////////////////////////////////////////////////
//
// Populate all voxels
//
// Allows for partially populated clouds.
//
void FastAerosol::PopulateAllGrids() {
	unsigned int gi;

	for (int xi=0; xi<fNx; xi++)
	{
		for (int yi=0; yi<fNy; yi++)
		{
			for (int zi=0; zi<fNz; zi++)
			{
				// PopulateGrid takes unsigned arguments
				// fNx, fNy, and fNz  are signed so that some other algebra works
				// thus we iterate with xi, yi, and zi signed and then cast them
				PopulateGrid((unsigned)xi,(unsigned)yi,(unsigned)zi,gi);
			}
		}
	}
}

///////////////////////////////////////////////////////////////////////////////
//
// Populate a single grid
//
// If grid is already populated, does nothing.
//
void FastAerosol::PopulateGrid(unsigned int xi, unsigned int yi, unsigned int zi, unsigned int& gi) {
	gi = GetGridIndex(xi,yi,zi);
	
	// Check if this grid needs update
	bool tmpValid = fGridValid[gi].load(std::memory_order_acquire);	// have to do this weirdly because we are using atomic variables so that multithreadedness is safe
	std::atomic_thread_fence(std::memory_order_acquire);
	
	if (!tmpValid) // if true then either outside the bulk or in a voxel that is already populated
	{
		G4AutoLock lockGrid(&gridMutex);

		// Check again now that we have the lock - in case grid became valid after first check and before lock
		tmpValid = fGridValid[gi].load(std::memory_order_acquire);

		if (!tmpValid)
		{
			// uniquely set the seed to randomly place droplets
			// changing global seed gaurantees a totally new batch of seeds
			fCloudEngine.setSeed((long)gi + (long)fNumGridCells*(long)fSeed);

			// find if the voxel is near the bulk edge. In that case, we need to check whether a placed droplet is inside the bulk
			// if not an edge voxel, we can place droplets by only considering interference between with other droplets
			G4ThreeVector voxelCenter = fGridPitch*G4ThreeVector(xi+0.5,yi+0.5,zi+0.5)-G4ThreeVector(fDx,fDy,fDz);
			G4bool edgeVoxel = ( kInside != fCloud->Inside(voxelCenter) || fCloud->DistanceToOut(voxelCenter) < fEdgeDistance );
			
			// number of droplets to place
			unsigned int numDropletsToPlace = CLHEP::RandPoisson::shoot(&fCloudEngine, fGridMean[gi]);

			// actually add the points
			G4ThreeVector point;

			while (numDropletsToPlace > 0)
			{
				// find a new point not overlapping with the others
				if (FindNewPoint(edgeVoxel, fGridPitch, fGridPitch, fGridPitch, (G4double)xi*fGridPitch-fDx, (G4double)yi*fGridPitch-fDy, (G4double)zi*fGridPitch-fDz, point) )
				{
					fGrid[gi].push_back(point);
					fNumDroplets++;
				}

				
				numDropletsToPlace--;
			}

			// Memory fence to ensure sequential consistency,
			// because fGridValid is read without a lock
			// Voxel data update must be complete before updating fGridValid
			std::atomic_thread_fence(std::memory_order_release);

			fGridValid[gi].store(true, std::memory_order_release);	// set the grid as populated
		}

		lockGrid.unlock();
	}
}


///////////////////////////////////////////////////////////////////////////////
//
// Find a new droplet position in a box of full (not half) widths dX, dY, and dZ
// with minimum corner at (minX, minY, minZ).
//
// ----------------------------------------------------------------------------
//
// Ex: FindNewPoint(fGridPitch, fGridPitch, fGridPitch,
//                   (G4double)xi*fGridPitch-fDx, (G4double)yi*fGridPitch-fDy,
//                   (G4double)zi*fGridPitch-fDz);
//
// 1) CLHEP::RandFlat::shoot(&fCloudEngine)*fGridPitch shoots a point in range
//    [0, fGridPitch]
//
// 1.5) Note that the minimum x value of the (xi, yi, zi) grid is
//      xi*fGridPitch-fDx
//
// 2) xi*fGridPitch-fDx + (1) adds the minimum x value of the (xi, yi, zi)
//    voxel
//
// ----------------------------------------------------------------------------
//
// Ex: FindNewPoint(2.0*fDx, 2.0*fDy, 2.0*fDz, -fDx, -fDy, -fDz);
//
// 1) CLHEP::RandFlat::shoot(&fCloudEngine)*2.0*fDx shoots a point in
//     range [0, 2.0*fDx]
//
// 2) add -fDx to change range into [-fDx, fDx]
//
G4bool FastAerosol::FindNewPoint(G4bool edgeVoxel, G4double dX, G4double dY, G4double dZ, G4double minX, G4double minY, G4double minZ, G4ThreeVector &foundPt) {
	G4int tries = 0;	// counter of tries. Give up after fNumNewPointTries (you likely asked for too dense in this case)

	G4double x, y, z;

	G4ThreeVector point;
	G4bool placedOutside = false;	// variable whether or not the point was placed outside. Used for edgeVoxel checking

	// Generate a droplet and check if it overlaps with existing droplets
	do {
		tries++;

		if (tries > fNumNewPointTries)		// skip if we tried more than fNumNewPointTries
		{
			fNumDropped++;
			if (fNumDropped < fMaxDropCount)	// return error if we skipped more than fMaxDropCount droplets
			{
				return false;
			}

			std::ostringstream message;
			message << "Threw out too many droplets for cloud: " << GetName()  << G4endl
					<< "        Tried to place individual droplest " << fNumNewPointTries << " times." << G4endl
					<< "        This failed for " << fMaxDropCount << " droplets.";
			G4Exception("FastAerosol::FindNewPoint()", "GeomSolids0002",
						FatalErrorInArgument, message);
		}

		x = minX + CLHEP::RandFlat::shoot(&fCloudEngine)*dX;
		y = minY + CLHEP::RandFlat::shoot(&fCloudEngine)*dY;
		z = minZ + CLHEP::RandFlat::shoot(&fCloudEngine)*dZ;

		if (edgeVoxel)
		{
			point = G4ThreeVector(x,y,z);
			placedOutside = (fCloud->Inside(point) != kInside) || (fCloud->DistanceToOut(point) < fR);
		}
	}
	while (CheckCollision(x,y,z) || placedOutside);

	foundPt = G4ThreeVector(x,y,z);
	return true;  
}

///////////////////////////////////////////////////////////////////////////////
//
// Get absolutely nearest droplet
//
// Maximum search radius is maxSearch
//
// Start in grid of point p, check if any speres are in there
// and then go out one more (spherically-shaped) level to the surrounding grids
// and so on, until the whole volume has been checked or a droplet has been found
// in general as you go out, you always need to check one more level out to make sure that
// the one you have (at the closer level) is the actually the nearest one
//
bool FastAerosol::GetNearestDroplet(const G4ThreeVector &p, G4ThreeVector &center, G4double &minRealDistance, G4double maxSearch, G4VSolid* droplet, std::function<G4RotationMatrix (G4ThreeVector)> rotation)
{
	G4double cloudDistance = fCloud->DistanceToIn(p);

	// starting radius/diam of voxel layer
	G4int searchRad = (G4int)floor(0.5+cloudDistance/fGridPitch);	// no reason to search shells totally outside cloud

	// find the voxel containing p
	int xGrid, yGrid, zGrid;
	GetGrid(p, xGrid, yGrid, zGrid);    // it is OK if the starting point is outside the volume

	// initialize the containers for all candidate closest droplets and their respective distances
	std::vector<G4ThreeVector> candidates;
	std::vector<G4double> distances;

	// initialize distances to indicate that no droplet has yet been found
	G4double minDistance = kInfinity;
	G4double maxCheckDistance = kInfinity;

	bool unsafe = true;


	while (unsafe)
	{
		// limit maximum search radius
		if (searchRad*fGridPitch > maxSearch+fGridPitch) { return false; }

		SearchSphere(searchRad, minDistance, candidates, distances, xGrid, yGrid, zGrid, p);
		maxCheckDistance = minDistance+fdR;

		// theory says that, to safely have searched for centers up to some maxCheckDistance, we must search voxelized spheres at least up to ceil(0.25+maxCheckDistance/fGridPitch)
		// *** unsure if fully accurate. Calculations for 2D, not 3D... ***
		unsafe = searchRad < std::ceil(0.25+maxCheckDistance/fGridPitch);

		searchRad++;
	}


	// delete any collected droplets that are too far out. Check all candidates to see what is closest
	unsigned int index = 0;

	G4ThreeVector tempCenter;
	G4double tempDistance;

	minRealDistance = kInfinity;


	while (index < distances.size())
	{

		if (distances[index]>maxCheckDistance)
		{
			candidates.erase(candidates.begin()+index);
			distances.erase(distances.begin()+index);
		}
		else
		{
			tempCenter = candidates[index];
			tempDistance = droplet->DistanceToIn( rotation(tempCenter).inverse()*(p - tempCenter) );

			if (tempDistance < minRealDistance)
			{
				minRealDistance = tempDistance;
				center = tempCenter;
			}

			index++; // move onto next droplet
		}
	}

	return true;
}

///////////////////////////////////////////////////////////////////////////////
//
// Search sphere of radius R for droplets
//
// Saves any droplets to "center" if they are closer than minDistance
// (updating this minimum found distance at each interval).
//
// Returns if minDistance<infinity (i.e., if we have yet found a droplet)
//
void FastAerosol::SearchSphere(G4int searchRad, G4double &minDistance, std::vector<G4ThreeVector> &candidates, std::vector<G4double> &distances, G4int xGrid, G4int yGrid, G4int zGrid, const G4ThreeVector &p)
{
	// search variables
	G4int xSearch, ySearch, zSearch;		// x, y, and z coordinates of the currently searching voxel in the shell

	// voxel layer variables
	fSphereType shell;						// the shell that we are searching for droplets

	// we pre-calculate spheres up to radius fPreSphereR to speed up calculations
	// any sphere smaller than that does not need to use locks
	if (searchRad > fPreSphereR)
	{
		// need to consider making a sphere
		G4AutoLock lockSphere(&sphereMutex);

		if (searchRad > fMaxSphereR) {
			// actually need to make a sphere
			shell = MakeSphere(searchRad);
		}
		else
		{
			// we have previously made a sphere large enough
			shell = fSphereCollection[searchRad];
		}
	
		lockSphere.unlock();
	}
	else
	{
		shell = fSphereCollection[searchRad];
	}
		
	// search spherical voxel layer
	for (int i=0; i<(2*searchRad+1); i++) {
		xSearch = xGrid+i-searchRad;

		if (0<=xSearch && xSearch<fNx)
		{
			for (int j=0; j<(2*searchRad+1); j++) {
				ySearch = yGrid+j-searchRad;

				if (0<=ySearch && ySearch<fNy)
				{
					for (auto it = shell[i][j].begin(); it != shell[i][j].end(); ++it) {
						zSearch = *it+zGrid;

						if (0<=zSearch && zSearch<fNz)
						{
							GetNearestDropletInsideGrid(minDistance, candidates, distances, (unsigned)xSearch, (unsigned)ySearch, (unsigned)zSearch, p);
						}
					}
				}
			}
		}
	}
}

///////////////////////////////////////////////////////////////////////////////
//
// Make voxelized spheres up to radius R for fSphereCollection
//
// These spheres are used for searching for droplets
//
// To create them, we first create a helper half-circle "zr" for which each
// voxel/point in zr represents a layer of our sphere. The 2nd coordinate of
// zr represents the radius of the layer and the 1st coordinate denotes the
// layer's displacement from the origin along the z-axis (layers are perp to
// z in our convention).
//
std::vector<std::vector<std::vector<int>>> FastAerosol::MakeSphere(G4int R) {
	// inductively make smaller spheres since fSphereCollection organizes by index
	if (fMaxSphereR<(R-1)) {
		MakeSphere(R-1);
	}

	std::vector<int> z;								// z-coordinates of voxels in (x,y) of sphere
	std::vector<std::vector<int>> y(2*R+1, z);			// plane YZ of sphere
	fSphereType x(2*R+1, y);					// entire sphere

	x[R][R].push_back(R);						// add (0,0,R)
	x[R][R].push_back(-R);						// add (0,0,-R)

	fCircleType zr = MakeHalfCircle(R);			// break sphere into a collection of circles centered at (0,0,z) for different -R<=z<=R

	for (auto it1 = zr.begin(); it1 != zr.end(); ++it1) {
		std::vector<int> pt1 = *it1;
		fCircleType circ = MakeCircle(pt1[1]);	// make the circle

		for (auto it2 = circ.begin(); it2 != circ.end(); ++it2) {
			std::vector<int> pt2 = *it2;
			x[pt2[0]+R][pt2[1]+R].push_back(pt1[0]);
		}
	}

	fSphereCollection.push_back(x);
	fMaxSphereR = R;
	return x;
}

///////////////////////////////////////////////////////////////////////////////
//
// Make voxelized circles up to radius R for fCircleCollection
//
// These circles are used to create voxelized spheres (these spheres are then
// used for searching for droplets). This just ports the calculation to making
// a half-circle, adding the points (R,0) and (0,R), and reflecting the half-
// circle along the x-axis.
//
std::vector<std::vector<int>> FastAerosol::MakeCircle(G4int R) {
	// inductively make smaller circles since fCircleCollection organizes by index
	if (fMaxCircleR<R) {
		if (fMaxCircleR<(R-1)) {
			MakeCircle(R-1);
		}

		fCircleType voxels = {{R, 0}, {-R, 0}};		// add (R,0) and (-R,0) since half circle excludes them
		fCircleType halfVoxels = MakeHalfCircle(R);

		// join the voxels, halfVoxels, and -halfVoxels
		for (auto it = halfVoxels.begin(); it != halfVoxels.end(); ++it) {
			std::vector<int> pt = *it;
			voxels.push_back(pt);
			voxels.push_back({-pt[0], -pt[1]});
		}

		fCircleCollection.push_back(voxels);
		fMaxCircleR++;
	}
	
	return fCircleCollection[R];
}

///////////////////////////////////////////////////////////////////////////////
//
// Make half circle by a modified midpoint circle algorithm
//
// Modifies the algorithm so it doesn't have 'holes' when making many circles
// 
// See B. Roget, J. Sitaraman, "Wall distance search algorithim using 
// voxelized marching spheres," Journal of Computational Physics, Vol. 241,
// May 2013, pp. 76-94, https://doi.org/10.1016/j.jcp.2013.01.035
//
std::vector<std::vector<int>> FastAerosol::MakeHalfCircle(G4int R) {
	// makes an octant of a voxelized circle in the 1st quadrant starting at y-axis
	fCircleType voxels = {{0, R}};	// hard code inclusion of (0,R)
	int x = 1;
	int y = R;

	int dx = 4-R;		// measure of whether (x+1,y) will be outside the sphere
	int dxup = 1;		// measure of whether (x+1,y+1) will be outside the sphere
	while (x<y) {
		// mirror the points to be added to change octant->upper half plane
		voxels.push_back({ x, y});
		voxels.push_back({ y, x});
		voxels.push_back({-x, y});
		voxels.push_back({-y, x});

		// if next point outside the sphere, de-increment y
		if (dx>0) {
			// if dxup<=0, the layer above just moves to the right
			// this would create a hole at (x+1,y) unless we add it
			dxup = dx + 2*y -2*R-1;
			if ((dxup<=0) && (x+1<y)) {
				voxels.push_back({ 1+x,   y});
				voxels.push_back({   y, 1+x});
				voxels.push_back({-1-x,   y});
				voxels.push_back({  -y, 1+x});
			}

			dx += 4-2*y;
			y--;
		}

		dx += 1+2*x;
		x++;
	}

	// add points on y=+-x
	if (x==y || (x==y+1 && dxup<=0)) {
		voxels.push_back({x,x});
		voxels.push_back({-x,x});
	}

	return voxels;
}

///////////////////////////////////////////////////////////////////////////////
//
// Get nearest droplet inside a voxel at (xGrid, yGrid, zGrid)
//
void FastAerosol::GetNearestDropletInsideGrid(G4double &minDistance, std::vector<G4ThreeVector> &candidates, std::vector<G4double> &distances, unsigned int xGrid, unsigned int yGrid, unsigned int zGrid, const G4ThreeVector &p) {
	unsigned int gi;
	PopulateGrid(xGrid, yGrid, zGrid, gi);

	// initialize values
	G4double foundDistance;
//	std::vector<G4ThreeVector>::iterator bestPt;
	
	// find closest droplet
	for (auto it = fGrid[gi].begin(); it != fGrid[gi].end(); ++it) {
		foundDistance = std::sqrt((p-*it).mag2());

		if (foundDistance < minDistance+fdR) {
			minDistance = std::min(minDistance, foundDistance);
			
			candidates.push_back(*it);
			distances.push_back(foundDistance);
		}
	}
}

///////////////////////////////////////////////////////////////////////////////
//
// Get nearest droplet along vector
//
// Maximum search radius is fVectorSearchRadius
// Maximum distance travelled along vector is maxSearch
//
// 1) Find the closest voxel along v that is inside the bulk
// 2) Search for droplets in a box width (2*fVectorSearchRadius+1) around this voxel
// that our ray would  intersect
// 3) If so, save the droplet that is closest along the ray to p and return true
// 4) If not, step 0.99*fGridPitch along v until in a new voxel
// 5) If outside bulk, jump until inside bulk and then start again from 2
// 6) If inside bulk, search the new voxels in a box centered of width (2*fVectorSearchRadius+1)
// centered at our new point
// 7) If we find a point, do as in (3). If not, do as in (4)
//
// This is searching box-shaped regions of voxels, an approach that is only valid
// for droplets which fit inside a voxel, which is one reason why the code checks
// to make sure that fR < fGridPitch at initialization.
//
bool FastAerosol::GetNearestDroplet(const G4ThreeVector &p, const G4ThreeVector &normalizedV, G4ThreeVector &center, G4double &minDistance, G4double maxSearch, G4VSolid* droplet, std::function<G4RotationMatrix (G4ThreeVector)> rotation)
{
	// get the grid box this initial position is inside
	int xGrid, yGrid, zGrid;
	GetGrid(p, xGrid, yGrid, zGrid);

	// initialize some values
	G4ThreeVector currentP = p;
	G4double distanceAlongVector = 0.0;
	G4double deltaDistanceAlongVector;

	int newXGrid = 0; int newYGrid = 0; int newZGrid = 0;
	int deltaX = 0; int deltaY = 0; int deltaZ = 0;
	int edgeX = 0 ; int edgeY = 0; int edgeZ = 0;
	G4bool boxSearch = true;
	
	G4double distanceToCloud;
	
	minDistance = kInfinity;

	// actual search
	while(true) {
		deltaDistanceAlongVector = 0.0;

		// Jump gaps
		distanceToCloud = DistanceToCloud(currentP,normalizedV);
		if (distanceToCloud == kInfinity)
		{
			return(minDistance != kInfinity);
		}
		else if (distanceToCloud > fGridPitch)
		{
			deltaDistanceAlongVector = distanceToCloud-fGridPitch;
			distanceAlongVector += deltaDistanceAlongVector;
			boxSearch = true;									// if jumping gap, use box search
			currentP += deltaDistanceAlongVector*normalizedV;	// skip gaps
		}

		// Search for droplets
		if (distanceAlongVector > maxSearch)					// quit if will jump too far
		{
			return(minDistance != kInfinity);
		}
		else
		{
			if (boxSearch)	// we jumped
			{
				GetGrid(currentP, xGrid, yGrid, zGrid);
				GetNearestDropletInsideRegion(minDistance, center,
											  xGrid, yGrid, zGrid,
											  fVectorSearchRadius, fVectorSearchRadius, fVectorSearchRadius,
											  p, normalizedV,
											  droplet, rotation);
			}
			else			// didn't jump
			{
				// Searching endcaps
				// =================
				if (deltaX != 0)
				{
					GetNearestDropletInsideRegion(minDistance, center,
												  edgeX, yGrid, zGrid,			
												  0, fVectorSearchRadius, fVectorSearchRadius,
												  p, normalizedV,
												  droplet, rotation);
				}

				if (deltaY != 0)
				{
					GetNearestDropletInsideRegion(minDistance, center,
												  xGrid, edgeY, zGrid,
												  fVectorSearchRadius, 0, fVectorSearchRadius,
												  p, normalizedV,
												  droplet, rotation);
				}

				if (deltaZ != 0)
				{
					GetNearestDropletInsideRegion(minDistance, center,
												  xGrid, yGrid, edgeZ,
												  fVectorSearchRadius, fVectorSearchRadius, 0,
												  p, normalizedV,
												  droplet, rotation);
				}

				// Search bars
				// ===========
				// (a bar joins two endcaps)
				if (deltaX != 0 && deltaY != 0)
				{
					GetNearestDropletInsideRegion(minDistance, center,
												  edgeX, edgeY, zGrid,
												  0, 0, fVectorSearchRadius,
												  p, normalizedV,
												  droplet, rotation);
				}

				if (deltaX != 0 && deltaZ != 0)
				{
					GetNearestDropletInsideRegion(minDistance, center,
												  edgeX, yGrid, edgeZ,
												  0, fVectorSearchRadius, 0,
												  p, normalizedV,
												  droplet, rotation);
				}

				if (deltaY != 0 && deltaZ != 0)
				{
					GetNearestDropletInsideRegion(minDistance, center,
												  xGrid, edgeY, edgeZ,
												  fVectorSearchRadius, 0, 0,
												  p, normalizedV,
												  droplet, rotation);
				}

				// Search corner
				// =============
				if (deltaX != 0 && deltaY != 0 && deltaZ != 0)
				{
					GetNearestDropletInsideRegion(minDistance, center,
												  edgeX, edgeY, edgeZ,
												  0, 0, 0,
												  p, normalizedV,
												  droplet, rotation);
				}

				// Update position
				// ================================
				xGrid = newXGrid; yGrid = newYGrid; zGrid = newZGrid;
			}
			
			// Check if we are done
			// ====================
			if (distanceAlongVector>minDistance+fdR) {
				return(true);
			}
			

			// walk along the grid
			// advance by 0.99 fGridPitch  (0.99 rather than 1.0 to avoid issues caused by 
			// rounding errors for lines parallel to the grid and based on a grid boundary)
			while (true) {
				deltaDistanceAlongVector = fGridPitch*0.99;
				distanceAlongVector += deltaDistanceAlongVector;

				// exit returning false if we have traveled more than MaxVectorFollowingDistance
				if (distanceAlongVector > maxSearch) { return(false); }

				currentP += deltaDistanceAlongVector*normalizedV;
				GetGrid(currentP, newXGrid, newYGrid, newZGrid);

				if ((newXGrid != xGrid) || (newYGrid != yGrid) || (newZGrid != zGrid)) {
					deltaX = newXGrid - xGrid; edgeX = xGrid+deltaX*(1+fVectorSearchRadius);
					deltaY = newYGrid - yGrid; edgeY = yGrid+deltaY*(1+fVectorSearchRadius);
					deltaZ = newZGrid - zGrid; edgeZ = zGrid+deltaZ*(1+fVectorSearchRadius);

					break;
				}
			}
			boxSearch = false;
		}
	}

	return false;
}

///////////////////////////////////////////////////////////////////////////////
//
// Get nearest droplet (along a vector normalizedV) inside a voxel centered at
// (xGridCenter, yGridCenter, zGridCenter) of width (xWidth, yWidth, zWidth)
//
// This searches box-shaped regions.
//
void FastAerosol::GetNearestDropletInsideRegion(G4double &minDistance, G4ThreeVector &center, int xGridCenter, int yGridCenter, int zGridCenter, int xWidth, int yWidth, int zWidth, const G4ThreeVector &p, const G4ThreeVector &normalizedV, G4VSolid* droplet, std::function<G4RotationMatrix (G4ThreeVector)> rotation) {
	for (int xGrid = (xGridCenter-xWidth); xGrid<=(xGridCenter+xWidth); xGrid++)
	{
		if (0<=xGrid && xGrid<fNx)
		{
			for (int yGrid = (yGridCenter-yWidth); yGrid<=(yGridCenter+yWidth); yGrid++)
			{
				if (0<=yGrid && yGrid<fNy)
				{
					for (int zGrid = (zGridCenter-zWidth); zGrid<=(zGridCenter+zWidth); zGrid++)
					{
						if (0<=zGrid && zGrid<fNz)
						{
							GetNearestDropletInsideGrid(minDistance, center, (unsigned)xGrid, (unsigned)yGrid, (unsigned)zGrid, p, normalizedV, droplet, rotation);
						}
					}
				}
			}
		}
	}
}

///////////////////////////////////////////////////////////////////////////////
//
// Get nearest droplet inside a voxel at (xGrid, yGrid, zGrid) along a vector
//
// Return the closest one, as measured along the line
//
void FastAerosol::GetNearestDropletInsideGrid(G4double &minDistance, G4ThreeVector &center, unsigned int xGrid, unsigned int yGrid, unsigned int zGrid, const G4ThreeVector &p, const G4ThreeVector &normalizedV, G4VSolid* droplet, std::function<G4RotationMatrix (G4ThreeVector)> rotation) {
	unsigned int gi;
	PopulateGrid(xGrid, yGrid, zGrid, gi);

	G4double foundDistance;
	
	// find closest droplet
	for (auto it = fGrid[gi].begin(); it != fGrid[gi].end(); ++it) {
		// could have the following check to see if the ray pierces the bounding sphere. Currently seems like unnecessary addition
		/*
		deltaP = *it-p;
		foundDistance = normalizedV.dot(deltaP);

		if ((0<=foundDistance) && ((deltaP - normalizedV*foundDistance).mag2() < fR2)) {
			
		}
		*/

		G4RotationMatrix irotm = rotation(*it).inverse();

		G4ThreeVector relPos = irotm*(p - *it);

		if (droplet->Inside(relPos) == kInside)
		{
			minDistance = 0;
			center = *it;
		}
		else
		{
			foundDistance = droplet->DistanceToIn( relPos , irotm*normalizedV);

			if (foundDistance<minDistance)
			{
				minDistance = foundDistance;
				center = *it;
			}
		}
	}
}

///////////////////////////////////////////////////////////////////////////////
//
// Check if a droplet at the indicated point would collide with an existing droplet
//
// Search neighboring voxels, too. Returns true if there is a collision
//
bool FastAerosol::CheckCollision(G4double x, G4double y, G4double z) {
	G4ThreeVector p(x,y,z);
	
	std::pair<int, int> minMaxXGrid, minMaxYGrid, minMaxZGrid;

	int xGrid, yGrid, zGrid;
	GetGrid(p, xGrid, yGrid, zGrid);

	minMaxXGrid = GetMinMaxSide(xGrid, fNx);
	minMaxYGrid = GetMinMaxSide(yGrid, fNy);
	minMaxZGrid = GetMinMaxSide(zGrid, fNz);

	for (int xi=minMaxXGrid.first; xi <= minMaxXGrid.second; xi++) {
		for (int yi = minMaxYGrid.first; yi <= minMaxYGrid.second; yi++) {
			for (int zi = minMaxZGrid.first; zi <= minMaxZGrid.second; zi++) {
				if (CheckCollisionInsideGrid(x, y, z, (unsigned)xi, (unsigned)yi, (unsigned)zi)) {
					fNumCollisions++;  // log number of collisions for statistics print
					return(true);
				}
			}
		}
	}
	return(false);
}

///////////////////////////////////////////////////////////////////////////////
//
// Check if a droplet at the indicated point would collide with an existing
// droplet inside a specific grid
//
// Note that you don't need to lock the mutex since this is only called by code
// that already has the mutex (always called by PopulateGrid).
//
bool FastAerosol::CheckCollisionInsideGrid(G4double x, G4double y, G4double z, unsigned int xi, unsigned int yi, unsigned int zi) {
	std::vector<G4ThreeVector> *thisGrid = &(fGrid[GetGridIndex(xi, yi, zi)]);
	unsigned int numel = (unsigned int)thisGrid->size();

	for (unsigned int i=0; i < numel; i++) {
		if (CheckCollisionWithDroplet(x, y, z, (*thisGrid)[i]))
			return(true);
	}

	return(false);
}

///////////////////////////////////////////////////////////////////////////////
//
// Check for collsion with a specific droplet
//
bool FastAerosol::CheckCollisionWithDroplet(G4double x, G4double y, G4double z, G4ThreeVector p ) {
	return( std::pow(x-p.x(), 2.0) + std::pow(y-p.y(), 2.0) + std::pow(z-p.z(), 2.0) < fCollisionLimit2 );
}

///////////////////////////////////////////////////////////////////////////////
//
// Save droplet positions to a file for visualization and analysis
//
void FastAerosol::SaveToFile(const char* filename) {
	G4cout << "Saving droplet positions to " << filename << "..." << G4endl;
	std::ofstream file;
	file.open(filename);

	std::vector<G4ThreeVector> voxel;
	G4ThreeVector pt;

	for (auto it1 = fGrid.begin(); it1 != fGrid.end(); ++it1) {
		voxel = *it1;

		for (auto it2 = voxel.begin(); it2 != voxel.end(); ++it2) {
			pt = *it2;
			
			double x = pt.x();
			double y = pt.y();
			double z = pt.z();

			file << std::setprecision(15) << x/mm << "," << y/mm << "," << z/mm << "\n";
		}
	}

	file.close();
}


==> anc/fastAerosol/src/FastAerosolSolid.cc <==
//
// ********************************************************************
// * License and Disclaimer                                           *
// *                                                                  *
// * The  Geant4 software  is  copyright of the Copyright Holders  of *
// * the Geant4 Collaboration.  It is provided  under  the terms  and *
// * conditions of the Geant4 Software License,  included in the file *
// * LICENSE and available at  http://cern.ch/geant4/license .  These *
// * include a list of copyright holders.                             *
// *                                                                  *
// * Neither the authors of this software system, nor their employing *
// * institutes,nor the agencies providing financial support for this *
// * work  make  any representation or  warranty, express or implied, *
// * regarding  this  software system or assume any liability for its *
// * use.  Please see the license in the file  LICENSE  and URL above *
// * for the full disclaimer and the limitation of liability.         *
// *                                                                  *
// * This  code  implementation is the result of  the  scientific and *
// * technical work of the GEANT4 collaboration.                      *
// * By using,  copying,  modifying or  distributing the software (or *
// * any work based  on the software)  you  agree  to acknowledge its *
// * use  in  resulting  scientific  publications,  and indicate your *
// * acceptance of all terms of the Geant4 Software license.          *
// ********************************************************************
//

// --------------------------------------------------------------------
// Implementation for FastAerosolSolid class
// Author: A.Knaian (ara@nklabs.com), N.MacFadden (natemacfadden@gmail.com)
// --------------------------------------------------------------------

#include "FastAerosolSolid.hh"

#include "G4SystemOfUnits.hh"

// calculate extent
#include "G4BoundingEnvelope.hh"
#include "G4AffineTransform.hh"
#include "G4VoxelLimits.hh"

// visualization
#include "G4VGraphicsScene.hh"
#include "G4VisExtent.hh"

// polyhedron
#include "G4AutoLock.hh"
#include "G4Polyhedron.hh"
#include "HepPolyhedronProcessor.h"

namespace
{
	G4Mutex polyhedronMutex = G4MUTEX_INITIALIZER;
}


///////////////////////////////////////////////////////////////////////////////
//
// Constructor
//
FastAerosolSolid::FastAerosolSolid(const G4String& pName,
										 FastAerosol* pCloud,
										 G4VSolid* pDroplet,
										 std::function<G4RotationMatrix (G4ThreeVector)> pRotation)
	: G4VSolid(pName), fCloud(pCloud), fDroplet(pDroplet), fRotation(pRotation), fRebuildPolyhedron(false), fpPolyhedron(0)
{
	// Get cloud size from fCloud
	G4ThreeVector cloudPMin, cloudPMax;
	fCloud->GetBoundingLimits(cloudPMin, cloudPMax);

	fVisDx = cloudPMax.x();
	fVisDy = cloudPMax.y();
	fVisDz = cloudPMax.z();
	
	// Check and set droplet radius
	G4double pR = fCloud->GetRadius();
	// would be nice to add a check to make sure pDroplet fits in sphere of radius pR
	fR = pR;

	fBulk = fCloud->GetBulk(); 

	farFromCloudDist = fCloud->GetPreSphereR()*fR;
}


///////////////////////////////////////////////////////////////////////////////
//
// Alternative constructor (constant rotation function)
//
FastAerosolSolid::FastAerosolSolid(const G4String& pName,
										 FastAerosol* pCloud,
										 G4VSolid* pDroplet):
	FastAerosolSolid(pName, pCloud, pDroplet,
					 [](G4ThreeVector) {return G4RotationMatrix();})
{}

///////////////////////////////////////////////////////////////////////////////
//
// Fake default constructor - sets only member data and allocates memory
//                            for usage restricted to object persistency.
//
FastAerosolSolid::FastAerosolSolid( __void__& a )
	: G4VSolid(a), fCloud(nullptr), fDroplet(nullptr),
	fBulk(nullptr), fR(0.),
	fVisDx(0.), fVisDy(0.), fVisDz(0.),
	fCubicVolume(0.), fSurfaceArea(0.),
	farFromCloudDist(0.),
	fRotation([](G4ThreeVector) {return G4RotationMatrix();}),
	fRebuildPolyhedron(false), fpPolyhedron(0)
{
}

///////////////////////////////////////////////////////////////////////////////
//
// Destructor
//
FastAerosolSolid::~FastAerosolSolid() {
}

///////////////////////////////////////////////////////////////////////////////
//
// Copy constructor
//
FastAerosolSolid::FastAerosolSolid(const FastAerosolSolid &rhs)
	: G4VSolid(rhs), fCloud(rhs.fCloud), fDroplet(rhs.fDroplet),
	fBulk(rhs.fBulk), fR(rhs.fR),
	fVisDx(rhs.fVisDx), fVisDy(rhs.fVisDy), fVisDz(rhs.fVisDz),
	fCubicVolume(rhs.fCubicVolume), fSurfaceArea(rhs.fSurfaceArea),
	farFromCloudDist(rhs.farFromCloudDist),
	fRotation(rhs.fRotation),
	fRebuildPolyhedron(rhs.fRebuildPolyhedron), fpPolyhedron(rhs.fpPolyhedron)
{
}

//////////////////////////////////////////////////////////////////////////
//
// Assignment operator
//
FastAerosolSolid &FastAerosolSolid::operator = (const FastAerosolSolid &rhs)
{
	// Check assignment to self
	//
	if (this == &rhs)
	{
		return *this;
	}

	// Copy base class data
	//
	G4VSolid::operator=(rhs);

	// Copy data
	//
	fCloud = rhs.fCloud;
	fDroplet = rhs.fDroplet;
	fBulk = rhs.fBulk;
	fR = rhs.fR;
	fVisDx = rhs.fVisDx;
	fVisDy = rhs.fVisDy;
	fVisDz = rhs.fVisDz;
	fCubicVolume = rhs.fCubicVolume;
	fSurfaceArea = rhs.fSurfaceArea;
	farFromCloudDist = rhs.farFromCloudDist;
	fRotation = rhs.fRotation;
	fRebuildPolyhedron = rhs.fRebuildPolyhedron;
	fpPolyhedron = rhs.fpPolyhedron;


	return *this;
}

///////////////////////////////////////////////////////////////////////////////
//
// Calculate extent under transform and specified limit
//
G4bool FastAerosolSolid::CalculateExtent(const EAxis pAxis,
											const G4VoxelLimits &pVoxelLimit,
											const G4AffineTransform &pTransform,
											G4double &pMin, G4double &pMax) const
{
	// Get smallest box to fully contain the cloud of objects, not just the centers
	//
	G4ThreeVector bmin, bmax;
	fCloud->GetBoundingLimits(bmin, bmax);

	// Find extent
	//
	G4BoundingEnvelope bbox(bmin, bmax);
	return bbox.CalculateExtent(pAxis, pVoxelLimit, pTransform, pMin, pMax);
}

///////////////////////////////////////////////////////////////////////////////
//
// Return whether point inside/outside/on surface
//
// This function assumes the cloud has at least 1 droplet
//
EInside FastAerosolSolid::Inside(const G4ThreeVector &p) const
{
	G4ThreeVector center;
	G4double closestDistance;

	fCloud->GetNearestDroplet(p, center, closestDistance, fR, fDroplet, fRotation);

	if (closestDistance==0.0)
	{
		G4RotationMatrix irotm = fRotation(center).inverse();

		return fDroplet->Inside( irotm*(p - center) );
	}
	else
	{
		return kOutside;
	}
}

/////////////////////////////////////////////////////////////////////
//
// Return unit normal of surface closest to p
//
// This function assumes the cloud has at least 1 droplet
//
G4ThreeVector FastAerosolSolid::SurfaceNormal(const G4ThreeVector &p) const
{
	G4ThreeVector center;
	G4double closestDistance;

	fCloud->GetNearestDroplet(p, center, closestDistance, DBL_MAX, fDroplet, fRotation);

	G4RotationMatrix rotm = fRotation(center);

	return rotm*( fDroplet->SurfaceNormal( rotm.inverse()*(p - center) ) );
}

///////////////////////////////////////////////////////////////////////////////
//
// Calculate distance to shape from outside, along normalised vector
//
// This CANNOT be an underestimate
//
G4double FastAerosolSolid::DistanceToIn(const G4ThreeVector &p, const G4ThreeVector &v) const
{
	G4ThreeVector center;
	G4double closestDistance;

	if (fCloud->GetNearestDroplet(p, v, center, closestDistance, fStepLim, fDroplet, fRotation))	// if we found a droplet within fStepLim of query
	{
		return closestDistance;
	}
	else if (fCloud->DistanceToCloud(p,v)<DBL_MAX)			// if there is cloud in front of us
	{
		return 1.1*fStepLim;
	}
	else													// flying away from cloud
	{
		return kInfinity;
	}
}

//////////////////////////////////////////////////////////////////////
//
// Calculate distance (<= actual) to closest surface of shape from outside
//
// This function assumes the cloud has at least 1 droplet
//
// This can be an underestimate
//
G4double FastAerosolSolid::DistanceToIn(const G4ThreeVector &p) const
{
	G4ThreeVector center;
	G4double closestDistance;

	G4double distanceToCloud = fBulk->DistanceToIn(p);

	if (fBulk->Inside(p)==kOutside && distanceToCloud>=farFromCloudDist)
	{
		return distanceToCloud;
	}
	else if (fCloud->GetNearestDroplet(p, center, closestDistance, fStepLim, fDroplet, fRotation))		// if we found a droplet within fStepLim of query
	{
		return closestDistance;
	}
	else
	{
		return 1.1*fStepLim;
	}
}

//////////////////////////////////////////////////////////////////////
//
// Calculate distance (<= actual) to closest surface of shape from inside
//
// Despite being a vector distance, we find the absolutely closest
// droplet to our point since we assume that p is in a droplet and p
// could be past the center
//
// This CANNOT be an underestimate
//
G4double FastAerosolSolid::DistanceToOut(const G4ThreeVector &p,
										 const G4ThreeVector &v,
										 const G4bool calcNorm,
										 G4bool *validNorm,
										 G4ThreeVector *n) const
{
	G4ThreeVector center;
	G4double distanceToIn; // should be 0

	fCloud->GetNearestDroplet(p, center, distanceToIn, fR, fDroplet, fRotation);	// if we call this function, must be inside and thus must have a droplet within fR

	G4RotationMatrix rotm = fRotation(center);
	G4RotationMatrix irotm = rotm.inverse();

	G4ThreeVector relPos = irotm*(p-center);

	if (fDroplet->Inside(relPos) == kOutside) // something went wrong... we should be inside
	{
		std::ostringstream message;
		message << std::setprecision(15) << "The particle at point p = " << p/mm << "mm"
				<< std::setprecision(15) << " called DistanceToOut(p,v) and found the closest droplet to be at center = " << center/mm << "mm"
				<< " but p is outside the droplet!";
		G4Exception("FastAerosolSolid::DistanceToOut()", "GeomSolids0002",
					FatalErrorInArgument, message);
	}

	G4double dist = fDroplet->DistanceToOut(relPos, irotm*v, calcNorm, validNorm, n);
	*n = rotm*(*n);
	*validNorm = false; // even if droplet is convex, the aerosol isn't

	return dist;
}

/////////////////////////////////////////////////////////////////////////
//
// Calculate distance (<=actual) to closest surface of shape from inside
//
// This can be an underestimate
//
G4double FastAerosolSolid::DistanceToOut(const G4ThreeVector &p) const
{
	G4ThreeVector center;
	G4double distanceToIn; // should be 0

	fCloud->GetNearestDroplet(p, center, distanceToIn, fR, fDroplet, fRotation);	// if we call this function, must be inside and thus must have a droplet within fR

	G4RotationMatrix irotm = fRotation(center).inverse();
	G4ThreeVector relPos = irotm*(p-center);

	if (fDroplet->Inside(relPos) == kOutside) // something went wrong... we should be inside
	{
		std::ostringstream message;
		message << "The particle at point p = " << p/mm << "mm"
				<< " called DistanceToOut(p) and found the closest droplet to be at center = " << center/mm << "mm"
				<< " but p is outside the droplet!";
		G4Exception("FastAerosolSolid::DistanceToOut()", "GeomSolids0002", 
					FatalErrorInArgument, message);
	}

	return fDroplet->DistanceToOut(relPos);
}

//////////////////////////////////////////////////////////////////////////
//
// G4EntityType
//
G4GeometryType FastAerosolSolid::GetEntityType() const
{
	return G4String("FastAerosolSolid");
}

//////////////////////////////////////////////////////////////////////////
//
// G4EntityType
//
G4VSolid* FastAerosolSolid::Clone() const
{
	return new FastAerosolSolid(*this);
}

//////////////////////////////////////////////////////////////////////////
//
// Stream object contents to an output stream
//
std::ostream &FastAerosolSolid::StreamInfo(std::ostream &os) const
{
	os << "-----------------------------------------------------------\n"
	   << "    *** Dump for solid - " << GetName() << " ***\n"
	   << "    ===================================================\n"
	   << " Solid type: FastAerosolSolid\n"
	   << " Parameters: \n"
	   << "    numDroplets: " << fCloud->GetNumDroplets() << "\n"
	   << "    fDroplet type: " << fDroplet->GetName() << "\n"
	   << "    fDroplet parameters: \n";
	   fDroplet->StreamInfo(os);
	  os  << "-----------------------------------------------------------\n";
	return os;
}

////////////////////////////////////////////////////////////////////////////////
//
// GetPointOnSurface
//
// Currently hardcoded to look at all droplets, not just the populated ones
//
G4ThreeVector FastAerosolSolid::GetPointOnSurface() const
{
	G4ThreeVector center;
	G4double closestDistance;

	G4double fDx = fCloud->GetXHalfLength();
	G4double fDy = fCloud->GetYHalfLength();
	G4double fDz = fCloud->GetZHalfLength();

	G4ThreeVector p(2.0*fDx*G4UniformRand(),2.0*fDy*G4UniformRand(),2.0*fDz*G4UniformRand());
	p -= G4ThreeVector(fDx, fDy, fDz);

	fCloud->GetNearestDroplet(p, center, closestDistance, DBL_MAX, fDroplet, fRotation);

	return(center + fRotation(center)*fDroplet->GetPointOnSurface());
}


/////////////////////////////////////////////////////////////////////////////
//
// Methods for visualisation
//
void FastAerosolSolid::DescribeYourselfTo (G4VGraphicsScene& scene) const
{
	scene.AddSolid(*this);
}

G4VisExtent FastAerosolSolid::GetExtent() const
{
	return G4VisExtent (-fVisDx, fVisDx, -fVisDy, fVisDy, -fVisDz, fVisDz);
}

G4Polyhedron* FastAerosolSolid::CreatePolyhedron () const
{
	return fBulk->CreatePolyhedron();
}


// copied from G4Ellipsoid
G4Polyhedron* FastAerosolSolid::GetPolyhedron () const
{
	if (!fpPolyhedron ||
		fRebuildPolyhedron ||
		fpPolyhedron->GetNumberOfRotationStepsAtTimeOfCreation() !=
		fpPolyhedron->GetNumberOfRotationSteps())
	{
		G4AutoLock l(&polyhedronMutex);
		delete fpPolyhedron;
		fpPolyhedron = CreatePolyhedron();
		fRebuildPolyhedron = false;
		l.unlock();
	}
	return fpPolyhedron;
}

==> anc/fastAerosol/test.mac <==
# ------------
# random setup
# ------------
/geometry/cloudSeed 1				# random seed

# ---------------------------
# geometry setup (unchanging)
# ---------------------------
/geometry/minSpacing 0.01 mm		# minimum spacing between droplets
/geometry/dropletNumDens 0.0002		# droplet number density. Hardcoded units (1/mm3)

# -------------------------
# geometry setup (changing)
# ------------------------

# choose only one build type out of the following 3:
#      smooth cloud - model aerosol as a single volume model with background and droplet material in proper mass fraction
#      fastAerosol cloud - model aerosol with the fastAerosol class
#      parameterised cloud - model aerosol with a parameterised solid

/geometry/smoothCloud false			# build as a single volume
/geometry/parameterisedCloud false	# build as droplets described by G4VPVParameterisation. Must first generate droplet centers in distribution_r?mm_n?mm-3.csv
/geometry/fastAerosolCloud true		# build as droplets described by fastAerosol and fastAerosolSolid

/geometry/prePopulate false			# whether to populate all droplets at the beginning or not for fastAerosol

/geometry/dropletR 1 mm				# minimum bounding radius of individual droplets

/geometry/cloudShape box			# bulk shape of the aerosol
/geometry/dropletShape sphere		# droplet shape


# initialize
# ----------
/run/initialize

/control/verbose 2
/run/verbose 2
/event/verbose 0
/tracking/verbose 1


# gun setup
# ---------
/gun/particle proton
/gun/energy 50 MeV


# score
# -----
/score/create/boxMesh detectorMesh
/score/mesh/boxSize 250 250 25 mm
/score/mesh/translate/xyz 0.0 0.0 2625 mm
/score/mesh/nBin 20 20 1

/score/quantity/energyDeposit eDep

/score/close

# shoot
# -----
/run/beamOn 10

# save
# ----
/score/dumpQuantityToFile detectorMesh eDep eDep_fastAerosol_r1p0mm_n1E-3p7mm-3_bulkbox_dropletsphere.csv

==> anc/fastAerosol/vis.mac <==
# Use these open statements to open selected visualization
#
# Use this open statement to create an OpenGL view:
/vis/open OGL 600x600-0+0
#
# Use this open statement to create an OpenInventor view:
#/vis/open OI
#
# Use this open statement to create a .prim file suitable for
# viewing in DAWN:
#/vis/open DAWNFILE
#
# Use this open statement to create a .heprep file suitable for
# viewing in HepRApp:
#/vis/open HepRepFile
#
# Use this open statement to create a .wrl file suitable for
# viewing in a VRML viewer:
#/vis/open VRML2FILE
#
# Disable auto refresh and quieten vis messages whilst scene and
# trajectories are established:
/vis/viewer/set/autoRefresh false
/vis/verbose errors
#
# Draw geometry:
/vis/drawVolume
#
# Specify view angle:
/vis/viewer/set/viewpointVector -1 0 0
/vis/viewer/set/lightsVector -1 0 0
#
# Specify style (surface, wireframe, auxiliary edges,...)
/vis/viewer/set/style wireframe
/vis/viewer/set/auxiliaryEdge true
/vis/viewer/set/lineSegmentsPerCircle 100
#
# Draw smooth trajectories at end of event, showing trajectory points
# as markers 2 pixels wide:
/vis/scene/add/trajectories smooth
/vis/modeling/trajectories/create/drawByCharge
/vis/modeling/trajectories/drawByCharge-0/default/setDrawStepPts true
/vis/modeling/trajectories/drawByCharge-0/default/setStepPtsSize 2
# (if too many tracks cause core dump => /tracking/storeTrajectory 0)
#
# Draw hits at end of event:
#/vis/scene/add/hits
#
# To draw only gammas:
#/vis/filtering/trajectories/create/particleFilter
#/vis/filtering/trajectories/particleFilter-0/add gamma
#
# To invert the above, drawing all particles except gammas,
# keep the above two lines but also add:
#/vis/filtering/trajectories/particleFilter-0/invert true
#
# Many other options are available with /vis/modeling and /vis/filtering.
# For example, to select colour by particle ID:
#/vis/modeling/trajectories/create/drawByParticleID
#/vis/modeling/trajectories/drawByParticleID-0/default/setDrawStepPts true
# To select or override default colours (note: e+ is blue by default):
#/vis/modeling/trajectories/list
#/vis/modeling/trajectories/drawByParticleID-0/set e+ yellow
#
# To superimpose all of the events from a given run:
/vis/scene/endOfEventAction accumulate
#
# Decorations
# Name
/vis/set/textColour green
/vis/set/textLayout right
/vis/scene/add/text2D 0.9 -.9 24 ! ! fastAerosol
# or, if your system does not support right-adjustment
#/vis/scene/add/text2D 0 -.9 24 ! ! fastAerosol
/vis/set/textLayout    # Revert to normal (left adjusted) layout
/vis/set/textColour    # Revert to default text colour (blue)
#
# Axes, scale, etc.
/vis/scene/add/scale   # Simple scale line
/vis/scene/add/axes    # Simple axes: x=red, y=green, z=blue.
/vis/scene/add/eventID # Drawn at end of event
/vis/scene/add/date    # Date stamp
/vis/scene/add/logo2D  # Simple logo
/vis/scene/add/logo    # 3D logo
#
# Frame
/vis/set/colour red
/vis/set/lineWidth 2
/vis/scene/add/frame   # Simple frame around the view
/vis/set/colour        # Revert to default colour (white)
/vis/set/lineWidth     # Revert to default line width (1.)
#
# Attach text to one edge of Shape1, with a small, fixed offset
#/vis/scene/add/text 0 6 -4 cm 18 4 4 Shape1
# Attach text to one corner of Shape2, with a small, fixed offset
#/vis/scene/add/text 6 7 10 cm 18 4 4 Shape2
#
# To get nice view
# Make the "World" box invisible
/vis/geometry/set/visibility World 0 false
# "Envelope" is transparent blue to represent water
/vis/viewer/set/style surface
/vis/viewer/set/hiddenMarker true
/vis/viewer/set/viewpointThetaPhi 120 150
#
# Re-establish auto refreshing and verbosity:
/vis/viewer/set/autoRefresh true
/vis/verbose warnings
#
# For file-based drivers, use this to create an empty detector view:
#/vis/viewer/flush

